The Nambu--Jona-Lasinio model at isospin density in closed form: what a regularization can change

At zero temperature, the mean-field thermodynamic potential of the two-flavour Nambu-Jona-Lasinio model at isospin chemical potential reduces to a divergent momentum integral of two quasiparticle levels. In practice this integral is cut off at momenta not far above the chemical potentials being probed. We evaluate it exactly, at an arbitrary cutoff, using the Hermite reduction. The result is an algebraic boundary term and three incomplete elliptic integrals, one of each kind. Their modulus, parameter and amplitude at the end of the path are fixed by the triangle formed by the two levels at zero momentum. The power divergences reside in the boundary term, while the remaining divergence is logarithmic: the momentum axis is an open path on an elliptic curve, and the ultraviolet is the puncture at which it ends. The closed form makes the role of regularization explicit. As the cutoff is removed, sharp and smooth cutoffs acting on the momentum alone differ only by an additive constant and by two terms that the vacuum inputs fix. The medium separation scheme reproduces the resulting potential up to an additive constant. By contrast, a cutoff applied separately to the two levels generates an isospin density below the onset of condensation and violates the Silver Blaze property. The closed form gives the state that continues the vacuum along the isospin axis without numerical momentum integration. With the same vacuum fit, a cutoff kept finite gives a visibly different state. The two differ by explicit terms that vanish only as the cutoff is removed: they are different models, not two regularizations of one.

==> anc/README.txt <==
Supplementary material for T. G. Khunjua, "The Nambu-Jona-Lasinio model at isospin density in closed form:
what a regularization can change".

  supplement_nu.pdf         the supplementary material: the complete derivation, every numbered formula checked
  supplement_nu.sage        the script that writes it: it derives and verifies every numbered formula, symbolically
                            wherever the statement is algebraic, computes the numbers and the figures, and writes
                            supplement_nu.tex
  supplement_nu_figs.py     the drawings, imported by the script
  supplement_nu_checks.txt  what the script writes besides the document: the numbered formulas with the check that
                            closes each, and the numerical tests

To reproduce, run in this directory, with SageMath (used here: version 10.9, with the mpmath and matplotlib
that come with it):

    sage supplement_nu.sage

It writes supplement_nu.tex, supplement_nu_checks.txt and the four figures (PDF and PNG) next to itself, in under
a minute.  Then any LaTeX, for example pdflatex run twice on supplement_nu.tex, gives supplement_nu.pdf.


==> anc/supplement_nu.sage <==
# -*- coding: utf-8 -*-
# ============================================================================
#  SUPPLEMENT_NU.SAGE -- the single source of the Supplemental Material for the
#  model with ONE isospin chemical potential.
#
#  Run with:   sage supplement_nu.sage     (writes supplement_nu.tex, supplement_nu_checks.txt and the figures
#                                           triangle_nu, conics_nu, torus_nu, state_nu, drawn by
#                                           supplement_nu_figs.py, into the current directory)
#
#  The derivation is written for this case from the first line; it is not the
#  two-potential derivation with one potential set to zero.  One section of this
#  file is one section of the document, in the same order, and every display of
#  the document is closed in the section that prints it: either printed by the
#  computer algebra system from an object it has just verified, or hand-written
#  and checked by an assertion a few lines above.  No numerical value enters any
#  check before §7.5; §8 ends with two numerical tests, and §9 is numerical.
#
#     §1   From the Lagrangian to the momentum integral
#     §2   The levels: two distances in a plane
#     §3   The variable: the sum of the two distances
#            3.1 two identities   3.2 the relation between R and p   3.3 where the points lie
#     §4   The reduction: integration by parts
#            4.1 the free case first   4.2 the differential   4.3 the two recurrences   4.4 term by term
#            4.5 what survived   4.6 Legendre's normal form, and the triangle   4.7 the torus   4.8 the upper limit
#            4.9 the identity at every cutoff   4.10 the result on one page   4.11 the potential at the cutoff
#     §5   The finite part
#            5.1 the connection formula at the endpoint   5.2 the finite part
#     §6   The end of the path: what a regularization can change
#            6.1 a rule for the end of the path   6.2 rules that know only the momentum
#            6.3 what none of these rules can touch   6.4 rules that act on the levels
#            6.5 the potential with the cutoff removed   6.6 the three vacuum conditions
#            6.7 the medium separation scheme gives the same potential: the map, symbolically
#     §7   The derivatives and the gap equations
#            7.1 the three points   7.2 the Legendre data   7.3 the three functions   7.4 the gap equations
#            7.5 the state along the isospin axis: the cutoff removed, and the model with the sharp cutoff kept
#     §8   More than one pair: where the closed form stops
#            8.1 pairs   8.2 the curve and its genus   8.3 what goes over, and what does not
#     §9  Checks
#            9.1 the three degenerate limits, and the expansion around M = 0   9.2 the non-relativistic corner
#            9.3 how to reproduce
#            (the numerical tests are run in this part of the script and go to the protocol, not to the document)
#     The list of the displayed formulas with what closes each, and the log of the checks, go to supplement_nu_checks.txt
#     beside the document (the document and this file are written only if the list agrees with the text; the figures are
#     written earlier, where the state is computed)
# ============================================================================
import datetime, os, sys

OUTPATH = os.environ.get('SUPP_NU_OUT', 'supplement_nu.tex')
FIGDIR    = os.environ.get('SUPP_NU_FIGDIR', '.')                           # where the four figures are written
FIGRELDIR = os.environ.get('SUPP_NU_FIGRELDIR', '.')                        # the same folder as seen from the .tex
sys.path.insert(0, os.path.dirname(os.path.abspath(sys.argv[0])) if sys.argv and sys.argv[0] else '.')
import supplement_nu_figs as FIGS                                              # the drawings; every number they show is computed below

#   everything said about the checks: printed as it is computed, and written to the protocol file beside the document.
#   Every line has a section.  The protocol is written section by section in the order of the document, so a line that
#   is computed elsewhere (a number of §6.7 found with the states of §7.5, a numerical test) still stands under its own
#   header there.
HEADS = [(u"§1",       u"from the Lagrangian to the momentum integral"),
         (u"§2",       u"the levels"),
         (u"§3",       u"the variable: the sum of the two distances"),
         (u"§4",       u"the reduction: integration by parts"),
         (u"§5",       u"the finite part"),
         (u"§6",       u"the end of the path: what a regularization can change"),
         (u"§6.5-6.7", u"the potential with the cutoff removed, the vacuum, the medium separation scheme"),
         (u"§7",       u"the derivatives and the gap equations"),
         (u"§8",       u"more than one pair: where the closed form stops"),
         (u"§9.1",     u"the three degenerate limits"),
         (u"§9.2",     u"the non-relativistic corner"),
         (u"§9.3",     u"the numerical tests")]
_HEAD = dict((k_, (u"--- %s  %s " % (k_, t_)).ljust(max(80, len(k_) + len(t_) + 10), u"-")) for k_, t_ in HEADS)
LOG = []                      # (section, line)
_SEC = [None]
def SEC(k):
    u"""the lines that follow stand under this header"""
    _SEC[0] = k; print(_HEAD[k])
def SAY(s=u"", under=None):
    LOG.append((under or _SEC[0], s)); assert LOG[-1][0] in _HEAD; print(s)
OK = lambda s, under=None: SAY(u"   ok  %s" % s, under)
OKAT = lambda k, s: OK(s, k)  # a line computed in one section of this file and standing under the header of another

# ---- the document ----------------------------------------------------------
OUT = []
def W(s=u""): OUT.append(s)

REG = []                      # the synchronisation registry: (label, status, evidence)
def reg(label, status, evidence):
    u"""status: gen = printed from a verified object; chk = checked identity;
       def = a definition; num = computed numerically in this script (§7.5 only)"""
    assert status in ('gen', 'chk', 'def', 'num'), status
    assert label not in [l for l, _, _ in REG], u"duplicate label %s" % label
    REG.append((label, status, evidence))

print(u"")
print(u"=" * 76)
print(u"  SUPPLEMENT (one isospin potential): from the Lagrangian to the closed form of the potential")
print(u"=" * 76)

# ============================================================================
W(u"""% ---------------------------------------------------------------------------
%  GENERATED FILE -- do not edit by hand.
%  Produced by supplement_nu.sage; every displayed formula is
%  either printed by the computer algebra system from an object it has verified
%  or checked by an assertion in the section that prints it.  Regenerate with
%      sage supplement_nu.sage
% ---------------------------------------------------------------------------
\\documentclass[11pt]{article}
\\usepackage[margin=22mm]{geometry}
\\usepackage{amsmath,amssymb}\n\\usepackage{longtable,graphicx}
\\usepackage[colorlinks=true,linkcolor=blue]{hyperref}
\\allowdisplaybreaks
\\newcommand{\\sn}{\\operatorname{sn}}
\\newcommand{\\cn}{\\operatorname{cn}}
\\newcommand{\\dn}{\\operatorname{dn}}
\\newcommand{\\EllF}{\\mathrm{F}}
\\newcommand{\\EllE}{\\mathrm{E}}
\\newcommand{\\EllK}{\\mathrm{K}}
\\newcommand{\\tr}{\\operatorname{tr}}
\\newcommand{\\tabbox}[2]{\\par\\medskip\\noindent
  \\fbox{\\parbox{\\dimexpr\\linewidth-2\\fboxsep-2\\fboxrule\\relax}{%
  \\small\\textbf{From the tables: #1}\\par\\smallskip #2}}\\par\\medskip}
\\title{Supplementary material to\\\\
``The Nambu--Jona-Lasinio model at isospin density in closed form:\\\\
what a regularization can change''\\\\
\\vspace{6pt}\\large The thermodynamic potential at an isospin chemical potential in closed form:\\\\
the derivation, step by step}
\\author{T. G. Khunjua}
\\date{@DATE@}
\\begin{document}
\\maketitle

\\noindent
This document is a derivation written out in full.  It starts from the
Lagrangian of the two-flavour Nambu--Jona-Lasinio model with an isospin
chemical potential and ends with the closed form of the thermodynamic potential
and with the gap equations solved from it.  Its subject is one statement and
what follows from it: the momentum integral of the mean-field potential, cut at
any momentum, is \\emph{by integration by parts} equal to an algebraic term
taken at the cutoff plus three elliptic integrals, and everything that diverges
is in the algebraic term and in one logarithm.  A regularization is then a
prescription for a boundary term, and how much freedom such a prescription has
can be counted.

\\medskip\\noindent
Two pictures run through the derivation.  The first is a triangle: the two
levels of the quasiparticle spectrum are two distances in a plane, and every
constant of the reduction is an element of the triangle they form
(Figs.~\\ref{fig:triangle} and \\ref{fig:conics}).  The second is a torus: the
momentum integral is an integral along an open path on an elliptic curve, the
ultraviolet is a puncture of that curve, and the triangle fixes its shape
(Fig.~\\ref{fig:torus}).  Sections~\\ref{sec:lag}--\\ref{sec:variable} set up the
integrand, Sec.~\\ref{sec:reduction} reduces it, Sec.~\\ref{sec:finite} takes its
finite part, Sec.~\\ref{sec:scheme} deals with the cutoff,
Sec.~\\ref{sec:derivatives} takes the derivatives and solves the gap equations,
Sec.~\\ref{sec:pairs} asks what is left of all this with more than one pair, and
Sec.~\\ref{sec:verification} collects the checks.
""".replace(u"@DATE@", datetime.date.today().isoformat()))

# ============================================================================
#  §1  FROM THE LAGRANGIAN TO THE MOMENTUM INTEGRAL
# ============================================================================
print(u"")
SEC(u"§1")
SAY(u"        nothing is computed in this section: its formulas are the starting point, see the list")
W(u"\\section{From the Lagrangian to the momentum integral}\\label{sec:lag}")
reg(u'eq:lagx',    'def', u"§1: the Lagrangian")
reg(u'eq:potsx',   'def', u"§1: the potential per quark")
reg(u'eq:Hmf',     'def', u"§1: the single-particle Hamiltonian of the mean field")
reg(u'eq:Omegadet','def', u"§1: the standard one-loop potential, written with the determinant")
reg(u'eq:OmegaT',  'def', u"§1: the Matsubara sum done; the standard form")
reg(u'eq:OmegaT0', 'chk', u"§1: eq:OmegaT at T = 0; the angular integral is elementary because the levels depend on |p| only (§2)")
W(u"""
The model is the two-flavour Nambu--Jona-Lasinio model in $3+1$ dimensions, at
leading order in $1/N_c$, with a scalar and a pseudoscalar isotriplet channel
and an isospin chemical potential,
\\begin{equation}\\label{eq:lagx}
  \\mathcal L=\\bar q\\Bigl[\\gamma^{a}i\\partial_a-m_0
  +\\frac{\\mu_I}{2}\\tau_3\\gamma^{0}\\Bigr]q
  +G\\bigl[(\\bar qq)^{2}+(\\bar q\\,i\\gamma^{5}\\vec\\tau\\,q)^{2}\\bigr],
\\end{equation}
$m_0$ being the current quark mass.  Counting per quark,
\\begin{equation}\\label{eq:potsx}
  \\nu=\\frac{\\mu_I}{2},
\\end{equation}
so that the $u$ and $d$ quarks carry the potentials $+\\nu$ and $-\\nu$.

In the mean field the chiral condensate is carried by the constituent mass $M$
and the charged pion condensate by $\\Delta$, with $\\rho^{2}=M^{2}+\\Delta^{2}$.
Throughout, $M$, $\\Delta$ and $\\nu$ are positive; the potential is even in
$\\Delta$ and in $\\nu$.
The quarks then move in the single-particle Hamiltonian
\\begin{equation}\\label{eq:Hmf}
  H=\\gamma^{0}\\boldsymbol\\gamma\\cdot\\mathbf p+\\gamma^{0}M+i\\gamma^{0}\\gamma^{5}\\tau_1\\Delta-\\nu\\,\\tau_3 ,
\\end{equation}
an $8\\times8$ matrix on four Dirac times two flavour components.  After the
second flavour is rotated by $i\\gamma^{0}\\gamma^{5}$, which is Hermitian and
squares to one, it takes the Bogoliubov--de Gennes form: $H_D-\\nu$ on the
diagonal for the first flavour, $-(H_D-\\nu)$ for the second, and $\\Delta$ off
the diagonal, with $H_D=\\gamma^{0}\\boldsymbol\\gamma\\cdot\\mathbf p+\\gamma^{0}M$ the
Dirac Hamiltonian of a quark of mass $M$; the antiquark of the other flavour
plays the part of the hole.  The
thermodynamic potential at this order is the quadratic condensate term plus
the fermion determinant,
\\begin{equation}\\label{eq:Omegadet}
  \\Omega=\\frac{(M-m_0)^{2}+\\Delta^{2}}{4G}
  -N_c\\,T\\sum_n\\int\\!\\frac{d^{3}p}{(2\\pi)^{3}}\\,\\ln\\det\\bigl[i\\omega_n-H(\\mathbf p)\\bigr],
\\end{equation}
$\\omega_n$ the fermionic Matsubara frequencies.  This is the standard one-loop
expression and its derivation is not repeated.  The sum over $n$ is
elementary: with $\\eta_k$ the eight eigenvalues of $H$, pairing $n$ with $-n$
turns the logarithm into $\\ln[\\omega_n^{2}+\\eta_k^{2}]$, and
$T\\sum_n\\ln(\\omega_n^{2}+\\eta_k^{2})=|\\eta_k|+2T\\ln(1+e^{-|\\eta_k|/T})$
up to a constant, so
\\begin{equation}\\label{eq:OmegaT}
  \\Omega=\\frac{(M-m_0)^{2}+\\Delta^{2}}{4G}
  -N_c\\int\\!\\frac{d^{3}p}{(2\\pi)^{3}}\\sum_{k=1}^{8}
  \\Bigl[\\tfrac12|\\eta_k|+T\\ln\\bigl(1+e^{-|\\eta_k|/T}\\bigr)\\Bigr].
\\end{equation}
At $T=0$ the second term is gone.  The spectrum depends on the momentum only
through $p=|\\mathbf p|$, as the next section shows, so the angular integration
gives $4\\pi$ and
\\begin{equation}\\label{eq:OmegaT0}
  \\Omega=\\frac{(M-m_0)^{2}+\\Delta^{2}}{4G}
  -\\frac{N_c}{\\pi^{2}}\\int_0^{\\infty}\\!dp\\,p^{2}\\;\\tfrac14\\sum_{k=1}^{8}\\bigl|\\eta_k(p)\\bigr| .
\\end{equation}
The integral does not converge: the model is not renormalizable and is not
complete until the integral is prescribed.  This document computes it at a
three-momentum cutoff $\\Lambda$ exactly, and then says what the cutoff costs.
The first term of \\eqref{eq:OmegaT0} is elementary; what follows is about the integral.
""")

# ============================================================================
#  §2  THE LEVELS: TWO DISTANCES IN A PLANE
# ============================================================================
print(u"")
SEC(u"§2")
W(u"\\section{The levels: two distances in a plane}\\label{sec:det}")

#   the Hamiltonian over Q(i), momentum along z
KH.<ii> = CyclotomicField(4)                      # ii^2 = -1
PH.<eta, p, M, D, nu> = KH[]
I2h = identity_matrix(PH, 2); Z2h = zero_matrix(PH, 2, 2)
s1h = matrix(PH, [[0, 1], [1, 0]]); s3h = matrix(PH, [[1, 0], [0, -1]])
betah = block_matrix([[I2h, Z2h], [Z2h, -I2h]])   # gamma^0, Dirac representation
a3h   = block_matrix([[Z2h, s3h], [s3h, Z2h]])    # alpha_3 = gamma^0 gamma^3
g5h   = block_matrix([[Z2h, I2h], [I2h, Z2h]])
ibg5h = ii*betah*g5h                              # i beta gamma^5, the pion term
kr = lambda A_, B_: A_.tensor_product(B_)
Hmat = ( p*kr(a3h, I2h) + M*kr(betah, I2h) + D*kr(ibg5h, s1h) - nu*kr(identity_matrix(PH, 4), s3h) )
def hconj(Mx):                                    # Hermitian conjugate: transpose and i -> -i
    return Mx.transpose().apply_map(lambda e_: e_.map_coefficients(lambda c_: c_.conjugate()))
assert hconj(Hmat) == Hmat
OK(u"H is Hermitian: eight real levels")
Hnoi = ( p*kr(a3h, I2h) + M*kr(betah, I2h) + D*kr(betah*g5h, s1h) - nu*kr(identity_matrix(PH, 4), s3h) )
assert hconj(Hnoi) != Hnoi
OK(u"without the i the pion term is anti-Hermitian and H is not")
assert Hmat.trace() == 0
OK(u"tr H = 0: the eight levels sum to zero")
#   the Bogoliubov-de Gennes form: rotate the second flavour by W = i gamma^0 gamma^5
Wh = ibg5h                                        # Hermitian, W^2 = 1, W beta W = -beta, W alpha W = -alpha
assert hconj(Wh) == Wh and Wh*Wh == identity_matrix(PH, 4)
Pfu = matrix(PH, [[1, 0], [0, 0]]); Pfd = matrix(PH, [[0, 0], [0, 1]])
Uh = kr(identity_matrix(PH, 4), Pfu) + kr(Wh, Pfd)
HDh = p*a3h + M*betah                             # the Dirac Hamiltonian of a quark of mass M, momentum along z
HBdG = kr(HDh - nu*identity_matrix(PH, 4), Pfu) - kr(HDh - nu*identity_matrix(PH, 4), Pfd) + D*kr(identity_matrix(PH, 4), s1h)
assert hconj(Uh)*Uh == identity_matrix(PH, 8) and hconj(Uh)*Hmat*Uh == HBdG
OK(u"with the second flavour rotated by i gamma^0 gamma^5, H = [[H_D - nu, Delta], [Delta, -(H_D - nu)]], H_D = alpha.p + beta M: the Bogoliubov-de Gennes form, exactly")

#   the characteristic polynomial is a perfect square
chiH = PH((Hmat - eta*identity_matrix(PH, 8)).determinant())
Pq = (eta^2 - M^2 - D^2 - nu^2 - p^2)^2 - 4*nu^2*(p^2 + M^2)
assert PH(chiH - Pq^2) == 0
OK(u"det(H - eta) = P(eta)^2,  P = (eta^2 - rho^2 - nu^2 - p^2)^2 - 4 nu^2 (p^2 + M^2)        [eq:detfac]")
assert PH(Pq.subs({eta: -eta}) - Pq) == 0 and PH(Pq.subs({p: -p}) - Pq) == 0 and PH(Pq.subs({nu: -nu}) - Pq) == 0
OK(u"P is even in eta, in p and in nu")
#   with E = sqrt(p^2 + M^2) the quartic P factorizes
PE.<etaE, pE, ME, DE, nuE, EE> = QQ[]
relE = EE^2 - pE^2 - ME^2
PqE = (etaE^2 - ME^2 - DE^2 - nuE^2 - pE^2)^2 - 4*nuE^2*(pE^2 + ME^2)
facE = (etaE^2 - (EE + nuE)^2 - DE^2)*(etaE^2 - (EE - nuE)^2 - DE^2)
assert (PqE - facE).reduce([relE]) == 0
OK(u"P = [eta^2 - (E+nu)^2 - Delta^2][eta^2 - (E-nu)^2 - Delta^2] with E^2 = p^2 + M^2: the levels are +-sqrt((E +- nu)^2 + Delta^2)   [eq:levels]")
assert facE.subs({DE: 0}) == ((etaE - EE - nuE)*(etaE + EE + nuE))*((etaE - EE + nuE)*(etaE + EE - nuE))
assert (facE.subs({nuE: 0}) - (etaE^2 - pE^2 - ME^2 - DE^2)^2).reduce([relE]) == 0
OK(u"Delta = 0: eta = +-(E + nu), +-(E - nu);   nu = 0: eta^2 = p^2 + rho^2 twice                         [eq:limits]")
#   the triangle: the two levels at p = 0
TRI.<At, Bt, Mt, Dt, nut> = QQ[]
Itri = TRI.ideal(At^2 - (Mt + nut)^2 - Dt^2, Bt^2 - (Mt - nut)^2 - Dt^2)
QTRI = TRI.quotient(Itri)
assert QTRI(At^2 - Bt^2 - 4*Mt*nut) == 0 and QTRI(At^2 + Bt^2 - 2*(Mt^2 + Dt^2 + nut^2)) == 0
assert QTRI(4*At^2*Bt^2 - (At^2 + Bt^2 - 4*Mt^2)^2 - 16*Mt^2*Dt^2) == 0
OK(u"the triangle: l+^2 - l-^2 = 4 M nu,  l+^2 + l-^2 = 2(rho^2 + nu^2),  (2 l+ l-)^2 - (l+^2 + l-^2 - 4M^2)^2 = (4 M Delta)^2     [eq:triangle] [eq:theta]")
#   the angles at the base, cos(theta_+-) = (M +- nu)/l+-, sin(theta_+-) = Delta/l+-
cSUMt, sSUMt = (Mt + nut)*(Mt - nut) - Dt^2, Dt*(Mt - nut) + Dt*(Mt + nut)     # l+ l- times cos and sin of theta_+ + theta_-
cDIFt = (Mt + nut)*(Mt - nut) + Dt^2                                           # l+ l- times cos of theta_- - theta_+, for §4.6
assert QTRI(At^2 + Bt^2 - 4*Mt^2 + 2*cSUMt) == 0 and sSUMt == 2*Mt*Dt             # theta = pi - theta_+ - theta_-
OK(u"the angles at the base, cos(theta_+-) = (M +- nu)/l+-: theta + theta_+ + theta_- = pi     [eq:theta]")

reg(u'eq:detfac',  'chk', u"§2: det(H - eta) = P^2, an identity in the ring of the eight-by-eight matrix over Q(i)")
reg(u'eq:levels',  'chk', u"§2: P factorized in the ring with E^2 = p^2 + M^2")
reg(u'eq:limits',  'chk', u"§2: eq:levels at Delta = 0 and at nu = 0, in the same ring")
reg(u'eq:triangle','def', u"§2: the two levels at p = 0, the sides l+ and l- of the triangle; l+^2 - l-^2 = 4 M nu and l+^2 + l-^2 = 2(rho^2 + nu^2) checked")
reg(u'eq:theta',   'chk', u"§2: the law of cosines defines theta; twice the area, 2 M Delta = l+ l- sin(theta), is an identity in the ring of the two sides; the angles at the base in the same ring")
reg(u'eq:Omegax',  'chk', u"§2: eq:OmegaT0 with the eight levels of eq:levels")
W(u"""
Put the momentum along the $z$ axis: every term of \\eqref{eq:Hmf} other than
$\\gamma^{0}\\boldsymbol\\gamma\\cdot\\mathbf p$ is a scalar under rotations, so the spectrum
depends on $\\mathbf p$ only through $p=|\\mathbf p|$.  In the Dirac
representation, $\\gamma^{0}=\\operatorname{diag}(1,-1)$, $\\gamma^{0}\\gamma^{3}=\\bigl(\\begin{smallmatrix}0&\\sigma_3\\\\ \\sigma_3&0\\end{smallmatrix}\\bigr)$,
$\\gamma^{5}=\\bigl(\\begin{smallmatrix}0&1\\\\ 1&0\\end{smallmatrix}\\bigr)$, the
matrix is written out and its characteristic polynomial computed in the ring
$\\mathbb Q(i)[\\eta,p,M,\\Delta,\\nu]$.  Each term of $H$ is Hermitian --- the pion
term because of the $i$: $\\gamma^{0}\\gamma^{5}$ is anti-Hermitian, and without the
$i$ the matrix is not Hermitian --- so the eight levels are real; and
$\\tr H=0$, so they sum to zero.

The characteristic polynomial is a perfect square,
\\begin{equation}\\label{eq:detfac}
  \\det\\bigl(H-\\eta\\bigr)=P(\\eta)^{2},\\qquad
  P(\\eta)=\\bigl(\\eta^{2}-\\rho^{2}-\\nu^{2}-p^{2}\\bigr)^{2}-4\\nu^{2}\\bigl(p^{2}+M^{2}\\bigr):
\\end{equation}
every level occurs twice, once for each spin projection.  The quartic $P$ is
even in $\\eta$, so the levels come in pairs $\\pm\\eta$, and it is a quadratic in
$\\eta^{2}$ whose discriminant is a perfect square once
$E_p=\\sqrt{p^{2}+M^{2}}$ is named:
\\begin{equation}\\label{eq:levels}
  P(\\eta)=\\bigl[\\eta^{2}-(E_p+\\nu)^{2}-\\Delta^{2}\\bigr]\\bigl[\\eta^{2}-(E_p-\\nu)^{2}-\\Delta^{2}\\bigr],
  \\qquad
  E^{\\pm}(p)=\\sqrt{(E_p\\pm\\nu)^{2}+\\Delta^{2}} .
\\end{equation}
The eight levels are $\\pm E^{+}$ and $\\pm E^{-}$, each twice.  They are read
at once.  $E_p$ is the energy of a free quark of mass $M$.  The pion
condensate mixes the particle of one flavour with the antiparticle of the
other, and the isospin potential counts the energies of both members of such
a pair from the same point, $+\\nu$ for one pair and $-\\nu$ for the other; the
condensate then adds in quadrature, exactly as a gap does: $E^{-}$ is the
Bogoliubov energy with $E_p-\\nu$ the energy measured from the Fermi level and
$\\Delta$ the gap.  The two limits in which there is nothing to pair are
\\begin{equation}\\label{eq:limits}
  \\Delta=0:\\quad E^{\\pm}=|E_p\\pm\\nu|,\\qquad\\qquad
  \\nu=0:\\quad E^{+}=E^{-}=\\sqrt{p^{2}+\\rho^{2}} ,
\\end{equation}
free quarks counted from a Fermi level, and free quarks of mass $\\rho$.  For
$\\Delta>0$ the spectrum has a gap at every momentum: $E^{-}\\ge\\Delta$, with
equality on the sphere $E_p=\\nu$ if $\\nu\\ge M$, and $E^{-}\\ge E^{-}(0)$
otherwise.

\\paragraph{The plane.}
Both levels are distances.  In the plane of the complex number
$w=\\nu+i\\Delta$, $E^{-}$ is the distance from $w$ to the point $+E_p$ of the
real axis and $E^{+}$ the distance from $w$ to the point $-E_p$
(Fig.~\\ref{fig:triangle}).  At $p=0$ the two points are $\\pm M$, and the
levels are the two sides of the triangle with base $[-M,M]$ and apex $w$,
\\begin{equation}\\label{eq:triangle}
  \\ell_+\\equiv E^{+}(0)=\\sqrt{(M+\\nu)^{2}+\\Delta^{2}},\\qquad
  \\ell_-\\equiv E^{-}(0)=\\sqrt{(M-\\nu)^{2}+\\Delta^{2}} ,
\\end{equation}
with $\\ell_+^{2}-\\ell_-^{2}=4M\\nu$ and $\\ell_+^{2}+\\ell_-^{2}=2(\\rho^{2}+\\nu^{2})$.  As $p$ grows the
two points slide apart along the axis, and what the potential integrates is
the sum of the two distances from the apex to them.  The angle $\\theta$ of the
triangle at its apex is fixed by the law of cosines, its area is $M\\Delta$,
and the side $\\ell_\\pm$ meets the base at the angle $\\theta_\\pm$:
\\begin{equation}\\label{eq:theta}
  \\cos\\theta=\\frac{\\ell_+^{2}+\\ell_-^{2}-4M^{2}}{2\\,\\ell_+\\ell_-},\\qquad
  \\sin\\theta=\\frac{2M\\Delta}{\\ell_+\\ell_-},\\qquad
  \\cos\\theta_\\pm=\\frac{M\\pm\\nu}{\\ell_\\pm} .
\\end{equation}
The gap of the spectrum is the distance from the apex to the ray $[M,\\infty)$:
the height $\\Delta$ of the triangle if its foot $\\nu$ lies on the ray, the side
$\\ell_-$ if it does not.  Nothing in this paragraph is an argument; the triangle
is introduced because every quantity of the reduction below turns out to be an
element of it.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.66\\linewidth]{@FIGTRI@}
  \\caption{The two levels as two distances.  In the plane of
  $w=\\nu+i\\Delta$ the level $E^{\\pm}(p)$ is the distance from the apex $w$ to
  the point $\\mp E_p$ of the real axis (dashed).  At $p=0$ the two points are
  the ends of the base, $\\mp M$, and the levels are the sides $\\ell_\\pm$ of the
  triangle; as $p$ grows the points slide apart.  $\\theta$ is the angle at the
  apex, $\\theta_\\pm$ the angle between the base and the side $\\ell_\\pm$.}
  \\label{fig:triangle}
\\end{figure}

With the eight levels known, $\\tfrac14\\sum_k|\\eta_k|=E^{+}+E^{-}$, and
\\eqref{eq:OmegaT0} is
\\begin{equation}\\label{eq:Omegax}
  \\Omega=\\frac{(M-m_0)^{2}+\\Delta^{2}}{4G}
  -\\frac{N_c}{\\pi^{2}}\\int_0^{\\infty}\\!dp\\,p^{2}\\,\\bigl[E^{+}(p)+E^{-}(p)\\bigr] .
\\end{equation}
The integrand is explicit, and the integral is not elementary: $E_p$ is itself
a square root, so each level is a root of a root.  It becomes elementary only
when one of $M$, $\\Delta$, $\\nu$ vanishes, and Sec.~\\ref{sec:verification}
takes those three limits; with all three present it is an elliptic integral.
It is the integral reduced below.
""")

# ============================================================================
#  §3  THE VARIABLE: THE SUM OF THE TWO DISTANCES
# ============================================================================
print(u"")
SEC(u"§3")
W(u"\\section{The variable: the sum of the two distances}\\label{sec:variable}")

#   §3.1  two identities between the two levels, in the ring where they are generators
T3.<Ep, Em, E3, D3, nu3> = QQ[]
I3 = T3.ideal(Ep^2 - (E3 + nu3)^2 - D3^2, Em^2 - (E3 - nu3)^2 - D3^2)
Q3 = T3.quotient(I3)
assert Q3(Ep^2 - Em^2 - 4*nu3*E3) == 0 and Q3(Ep^2 + Em^2 - 2*(E3^2 + nu3^2 + D3^2)) == 0
OK(u"E+^2 - E-^2 = 4 nu E,   E+^2 + E-^2 = 2(E^2 + nu^2 + Delta^2)                                   [eq:twoid]")
Rquad3 = lambda z: z^2 - 4*(E3^2 + nu3^2 + D3^2)*z + 16*nu3^2*E3^2
assert Q3(Rquad3((Ep + Em)^2)) == 0 and Q3(Rquad3((Ep - Em)^2)) == 0
OK(u"(E+ + E-)^2 and (E+ - E-)^2 are the two roots of z^2 - 4(E^2 + nu^2 + Delta^2) z + 16 nu^2 E^2   [eq:Rquad]")

#   §3.2  the relation between R and p: linear in p^2
B0.<p, R, M, Delta, nu> = QQ[]
D = Delta
rho2_0 = M^2 + D^2
Rquad0 = R^2 - 4*(p^2 + M^2 + nu^2 + D^2)*R + 16*nu^2*(p^2 + M^2)
assert B0(Rquad0 - ((R^2 - 4*(rho2_0 + nu^2)*R + 16*M^2*nu^2) - 4*p^2*(R - 4*nu^2))) == 0
OK(u"with E^2 = p^2 + M^2:  R^2 - 4(rho^2+nu^2)R + 16 M^2 nu^2 = 4 p^2 (R - 4 nu^2), linear in p^2      [eq:split2]")
assert QTRI((At + Bt)^2 + (At - Bt)^2 - 4*(Mt^2 + Dt^2 + nut^2)) == 0 and QTRI((At + Bt)^2*(At - Bt)^2 - 16*Mt^2*nut^2) == 0
OK(u"(l+ + l-)^2 and (l+ - l-)^2 have the sum 4(rho^2+nu^2) and the product 16 M^2 nu^2: they are the roots a, c   [eq:abc] [eq:asumprod]")
#   a, c as ring generators subject to Vieta only
QA.<aq, cq, Mq, Dq, nuq, Rq, pq> = QQ[]
asumA, aprodA = 4*(Mq^2 + Dq^2 + nuq^2), 16*Mq^2*nuq^2
IA = QA.ideal(aq + cq - asumA, aq*cq - aprodA)
QAC = QA.quotient(IA)
assert QAC((Rq - aq)*(Rq - cq) - (Rq^2 - asumA*Rq + aprodA)) == 0
assert QAC((Rq - aq)*(Rq - cq) - 4*pq^2*(Rq - 4*nuq^2) - (Rq^2 - 4*(pq^2 + Mq^2 + nuq^2 + Dq^2)*Rq + 16*nuq^2*(pq^2 + Mq^2))) == 0
OK(u"(R-a)(R-c) = 4 p^2 (R-b) is eq:Rquad, in the ring of a, c                                          [eq:Rfactx] [eq:p2x]")
assert QAC((Rq - aq)*(Rq - cq) - ((Rq - 4*nuq^2)*(Rq - 4*(Mq^2 + Dq^2)) - 16*nuq^2*Dq^2)) == 0
OK(u"(R-a)(R-c) = (R-b)(R - 4 rho^2) - 16 nu^2 Delta^2:  p^2 = R/4 - rho^2 - 4 nu^2 Delta^2/(R - 4 nu^2)    [eq:pfrac]")

#   §3.3  where the points lie; the dictionary inverted
assert QAC((aq - 4*nuq^2)*(4*nuq^2 - cq) - 16*nuq^2*Dq^2) == 0
OK(u"(a-b)(b-c) = 16 nu^2 Delta^2  and  a c = 16 M^2 nu^2  by Vieta                                      [eq:erootsx]")
assert QAC(4*(4*nuq^2)*Mq^2 - aq*cq) == 0 and QAC(4*(4*nuq^2)*Dq^2 - (aq - 4*nuq^2)*(4*nuq^2 - cq)) == 0
assert QAC(aq + cq - 4*nuq^2 - 4*(Mq^2 + Dq^2)) == 0
OK(u"inverted: nu^2 = b/4,  M^2 = ac/(4b),  Delta^2 = (a-b)(b-c)/(4b),  rho^2 = (a+c-b)/4               [eq:inverse]")

reg(u'eq:Rdef',     'def', u"§3: the new variable R, the square of the integrand")
reg(u'eq:twoid',    'chk', u"§3.1: the difference and the sum of the squares of the two levels, in the ring where E+, E- are generators")
reg(u'eq:Rquad',    'chk', u"§3.1: (E+ + E-)^2 and (E+ - E-)^2 both satisfy the quadratic, in the same ring")
reg(u'eq:split2',   'chk', u"§3.2: eq:Rquad with E^2 = p^2 + M^2, regrouped in powers of p^2")
reg(u'eq:abc',      'chk', u"§3.2: (l+ + l-)^2 and (l+ - l-)^2 are the roots of the quadratic on the left of eq:split2, in the ring of the triangle; b is a definition")
reg(u'eq:asumprod', 'chk', u"§3.2: Vieta, in the ring with a, c as generators subject only to a+c and ac")
reg(u'eq:Rfactx',   'chk', u"§3.2: eq:split2 with (R-a)(R-c) inserted, in the same ring")
reg(u'eq:p2x',      'chk', u"§3.2: eq:Rfactx solved for p^2")
reg(u'eq:pfrac',    'chk', u"§3.2: (R-a)(R-c) divided by (R-b) with remainder, in the ring of a, c")
reg(u'eq:erootsx',  'chk', u"§3.3: ac and (a-b)(b-c) with Vieta's values, in the ring of a, c")
reg(u'eq:orderx',   'chk', u"§3.3: the signs of eq:erootsx: b lies between the roots, 0 below both")
reg(u'eq:inverse',  'chk', u"§3.3: eq:erootsx inverted, in the same ring")
W(u"""
The integrand of \\eqref{eq:Omegax} is a sum of two square roots, each with the
square root $E_p$ inside it, and that is what makes the momentum integral
intractable in $p$.  The remedy is to integrate in the integrand itself rather
than in $p$, and for that the new variable must satisfy a \\emph{polynomial}
relation with $p$.  We take the square of the integrand,
\\begin{equation}\\label{eq:Rdef}
  R=\\bigl(E^{+}+E^{-}\\bigr)^{2},
\\end{equation}
the square of the sum of the two distances of Sec.~\\ref{sec:det}.  Two things
then happen which nothing so far forces, and on which everything else rests:
the relation between $R$ and $p^{2}$ is \\emph{linear} in $p^{2}$, and in the
variable $R$ the integrand becomes a rational function divided by a single
square root.

\\subsection{Two identities}
The squares of the two levels differ by a multiple of $E_p$ and add up to a
polynomial in it,
\\begin{equation}\\label{eq:twoid}
  (E^{+})^{2}-(E^{-})^{2}=4\\nu E_p,\\qquad
  (E^{+})^{2}+(E^{-})^{2}=2\\bigl(E_p^{2}+\\nu^{2}+\\Delta^{2}\\bigr).
\\end{equation}
The first is $(E^{+}+E^{-})(E^{+}-E^{-})$ and the second is
$\\tfrac12[(E^{+}+E^{-})^{2}+(E^{+}-E^{-})^{2}]$; eliminating the difference
between them, the sum obeys
$R+16\\nu^{2}E_p^{2}/R=4(E_p^{2}+\\nu^{2}+\\Delta^{2})$, that is
\\begin{equation}\\label{eq:Rquad}
  R^{2}-4\\bigl(E_p^{2}+\\nu^{2}+\\Delta^{2}\\bigr)R+16\\,\\nu^{2}E_p^{2}=0 ,
\\end{equation}
a quadratic whose two roots are $(E^{+}+E^{-})^{2}$ and $(E^{+}-E^{-})^{2}$.
The radicals are gone: the equation contains $E_p$ only through $E_p^{2}$.  In
the plane of Sec.~\\ref{sec:det} this is the classical statement that the sum
and the difference of the distances to two foci are coordinates of a point ---
here the foci $\\pm E_p$ move and the point $w$ stays --- and
\\eqref{eq:twoid} are the two relations that fix its Cartesian coordinates
$\\nu$ and $\\Delta$ in terms of them.

\\subsection{The relation between $R$ and $p$}
With $E_p^{2}=p^{2}+M^{2}$, and the powers of $p^{2}$ collected,
\\eqref{eq:Rquad} is
\\begin{equation}\\label{eq:split2}
  R^{2}-4\\bigl(\\rho^{2}+\\nu^{2}\\bigr)R+16M^{2}\\nu^{2}=4\\,p^{2}\\,\\bigl(R-4\\nu^{2}\\bigr),
\\end{equation}
linear in $p^{2}$.  The left side is free of $p$ and is the quadratic
\\eqref{eq:Rquad} at $p=0$, so its roots are the two values of $R$ there: the
squares of the sum and of the difference of the two sides of the triangle.
With the root of the right side, these are the three constants of the problem,
and we name them once:
\\begin{equation}\\label{eq:abc}
  a=(\\ell_++\\ell_-)^{2},\\qquad c=(\\ell_+-\\ell_-)^{2},\\qquad b=4\\nu^{2} .
\\end{equation}
What the derivation needs of $a$ and $c$ is their sum and product,
\\begin{equation}\\label{eq:asumprod}
  a+c=4\\bigl(\\rho^{2}+\\nu^{2}\\bigr),\\qquad a\\,c=16M^{2}\\nu^{2},
\\end{equation}
and with that \\eqref{eq:split2} is the form the rest of the derivation rests
on,
\\begin{equation}\\label{eq:Rfactx}
  (R-a)(R-c)=4\\,p^{2}\\,(R-b).
\\end{equation}
Solving for $p^{2}$ costs no radical:
\\begin{equation}\\label{eq:p2x}
  p^{2}=\\frac{(R-a)(R-c)}{4\\,(R-b)} .
\\end{equation}
This is the one formula to keep in view.  It says what the three constants
are: \\emph{$a$ and $c$ are the zeros of $p^{2}(R)$ and $b$ is its pole.}  At a
given $p$, $R$ is the larger root of \\eqref{eq:Rfactx}.  At $p=0$ it is $a$, and as
$p\\to\\infty$ it runs off as $4p^{2}$: the path of the $R$ integration starts at
$R=a$ and runs to $R=\\infty$.  (The smaller root, $(E^{+}-E^{-})^{2}$, runs
meanwhile from $c$ to $b$; it is not used.)  Dividing out the pole,
\\begin{equation}\\label{eq:pfrac}
  p^{2}=\\frac R4-\\rho^{2}-\\frac{4\\,\\nu^{2}\\Delta^{2}}{R-4\\nu^{2}} ,
\\end{equation}
which shows where the parameters sit: the potential fixes the position of the
pole, and the strength of the pole is the product $\\nu^{2}\\Delta^{2}$ of the
potential and the condensate it pairs.

\\subsection{Where the points lie}
By \\eqref{eq:asumprod} the quadratic $(z-a)(z-c)$ takes at $z=b$ and at $z=0$
the values
\\begin{equation}\\label{eq:erootsx}
  (a-b)(c-b)=-16\\,\\nu^{2}\\Delta^{2},\\qquad a\\,c=16\\,M^{2}\\nu^{2}.
\\end{equation}
The first is negative, so $b$ lies strictly between the two zeros; the second
is positive, so $0$ lies on the same side of both, and below, since $a>0$:
\\begin{equation}\\label{eq:orderx}
  a>b>c>0,
\\end{equation}
four distinct real points, the fourth being the origin of $R$; its role
appears in the next section.

In the plane of Sec.~\\ref{sec:det} the three points are three marks on the
line of the base (Fig.~\\ref{fig:conics}).  $\\sqrt a=\\ell_++\\ell_-$ and
$\\sqrt c=\\ell_+-\\ell_-$ are the major axis of the ellipse and the axis of the
hyperbola that pass through the apex with foci $\\pm M$, and $\\sqrt b=2\\nu$ is
twice the abscissa of the apex.  The order \\eqref{eq:orderx} then says that
the foot of the altitude lies between the vertex of the hyperbola and the
vertex of the ellipse.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=0.66\\linewidth]{@FIGCON@}
  \\caption{The three points on the line of the base, for the triangle of
  Fig.~\\ref{fig:triangle}.  The ellipse and the hyperbola with foci $\\pm M$
  that pass through the apex cut the axis at $\\tfrac12\\sqrt a$ and
  $\\tfrac12\\sqrt c$, and the foot of the altitude is $\\tfrac12\\sqrt b=\\nu$.
  The dotted line is the asymptote of the hyperbola; the angle $\\varphi_1$ it
  makes with the vertical is met again in Sec.~\\ref{sec:legendre}.}
  \\label{fig:conics}
\\end{figure}

The relations \\eqref{eq:erootsx} and \\eqref{eq:asumprod} invert, so that the
three points and the three parameters are the same three numbers,
\\begin{equation}\\label{eq:inverse}
  \\nu^{2}=\\frac b4,\\qquad
  M^{2}=\\frac{a\\,c}{4\\,b},\\qquad
  \\Delta^{2}=\\frac{(a-b)(b-c)}{4\\,b},\\qquad
  \\rho^{2}=\\frac{a+c-b}{4},
\\end{equation}
and from here on either set is used, whichever is shorter.
""")

# ============================================================================
#  §4  THE REDUCTION: INTEGRATION BY PARTS
# ============================================================================
print(u"")
SEC(u"§4")
W(u"\\section{The reduction: integration by parts}\\label{sec:reduction}")
W(u"""
From here to the identity that closes this section only one thing is done: the
momentum integral of \\eqref{eq:Omegax} is rewritten in the variable $R$, where
it is a rational function of $R$ over one square root; the rational function is
lowered, piece by piece, by integrating by parts; what cannot be lowered is
brought to Legendre's normal form; and the result is evaluated at the two ends
of the path.  This is the Hermite reduction (Ch.~Hermite, Bull.\\ Sci.\\
Math.\\ (2) \\textbf{7}, 36 (1883)), carried out in full for our integrand.
Each integration by parts leaves an algebraic
term at the ends of the path, and the point of writing the reduction out is to
see what those terms are: they are the divergences.
""")

#   §4.1  the free case nu = 0 first: the same reduction on a quadratic root
FR.<rh2> = QQ[]                                   # rh2 = rho^2 = M^2 + Delta^2
FFR = FractionField(FR)
UF.<Rf> = FFR[]
FUF = FractionField(UF)
pf = var('pf')
assert bool(((2*sqrt(pf^2 + rh2))^2 - 4*(pf^2 + rh2)) == 0)
OK(u"free case: E+ = E- = sqrt(p^2 + rho^2), R = 4(p^2 + rho^2), p^2 = (R - 4 rho^2)/4                  [eq:free1]")
P2 = Rf*(Rf - 4*rh2)                              # Ytilde^2
Q2 = Rf*(Rf - 4*rh2)/16                           # p^2 sqrt(R) dp = sqrt(R) p dR/8 = Ytilde dR/16 = Q2 dR/Ytilde
def Ymove2(h):                                    # Ytilde d(h Ytilde)/dR = h' P2 + h P2'/2
    h = FUF(h); return h.derivative()*FUF(P2) + h*FUF(P2.derivative())/2
def coef2(f, k):
    f = FUF(f); pp = UF(f.numerator()) // UF(f.denominator()); return FFR(pp[k]) if k <= pp.degree() else FFR(0)
assert Ymove2(Rf) == 2*Rf^2 - 6*rh2*Rf and Ymove2(FUF(1)) == Rf - 2*rh2
Qrem2 = FUF(Q2)
w1 = coef2(Qrem2, 2)/coef2(Ymove2(Rf), 2); Qrem2 = Qrem2 - w1*Ymove2(Rf)          # h = R removes R^2
assert w1 == QQ(1)/32 and coef2(Qrem2, 2) == 0 and Qrem2 == -rh2*Rf/16
w0f = coef2(Qrem2, 1)/coef2(Ymove2(FUF(1)), 1); Qrem2 = Qrem2 - w0f*Ymove2(FUF(1)) # h = 1 removes R
assert w0f == -rh2/16 and Qrem2 == -rh2^2/8
OK(u"free case: f = R removes R^2 with 1/32, f = 1 removes R with -rho^2/16; the remainder is the constant -rho^4/8   [eq:freemoves]")
hW2 = w1*Rf + w0f
assert FUF(Q2 - Ymove2(hW2) - (-rh2^2/8)) == 0 and hW2 == (Rf - 2*rh2)/32
assert hW2.denominator() == 1                     # h polynomial and Ytilde(4 rho^2) = 0:  W(4 rho^2) = 0
OK(u"free case: Q dR/Ytilde = d[(R - 2 rho^2) Ytilde/32] - (rho^4/8) dR/Ytilde,  W = 0 at the lower end           [eq:free2]")
LW2.<wl> = LaurentSeriesRing(FFR, default_prec=10)   # wl = 1/Lambda
Wser = (2/wl^2 + rh2)*(1/wl)*(1/wl)*(1 + rh2*wl^2)^(QQ(1)/2)/4
assert Wser[-4] == QQ(1)/2 and Wser[-2] == rh2/2 and Wser[0] == rh2^2/16 and Wser[-3] == 0 and Wser[-1] == 0
assert (((1 + (1 + rh2*wl^2)^(QQ(1)/2))/2) - 1).valuation() == 2      # ln[(L + sqrt(L^2+rho^2))/rho] = ln(2L/rho) + O(L^-2)
OK(u"free case: W(R_Lambda) = Lambda^4/2 + rho^2 Lambda^2/2 + rho^4/16 + O(Lambda^-2);  the survivor gives -(rho^4/4) ln Lambda + (rho^4/4) ln(rho/2) + O(Lambda^-2)   [eq:free3] [eq:freewhence]")
reg(u'eq:free1',      'chk', u"§4.1: at nu = 0 the two levels coincide and R = 4(p^2 + rho^2)")
reg(u'eq:freemoves',  'chk', u"§4.1: each coefficient the ratio of two coefficients; the remainder after each move")
reg(u'eq:free2',      'chk', u"§4.1: the identity of rational functions; f polynomial, so W vanishes at the branch point")
reg(u'eq:free3',      'chk', u"§4.1: the Laurent expansion of W(R_Lambda) in 1/Lambda, and of the logarithm")
reg(u'eq:freewhence', 'chk', u"§4.1: the two rows are the two expansions of eq:free3; the column sums are read off")
W(u"""
\\subsection{The free case first}\\label{sec:free}
Before the general case, the same steps in the one case whose answer every
reader knows: $\\nu=0$.  The two levels coincide, and
\\begin{equation}\\label{eq:free1}
  E^{+}=E^{-}=\\sqrt{p^{2}+\\rho^{2}},\\qquad
  R=4\\,(p^{2}+\\rho^{2}),\\qquad
  p^{2}\\sqrt R\\,dp=\\frac{\\tilde Y}{16}\\,dR,\\quad
  \\tilde Y\\equiv\\sqrt{R\\,(R-4\\rho^{2})} .
\\end{equation}
The two condensates have merged into one mass $\\rho$, as they must when
nothing distinguishes them; the integrand is twice the energy of a free Dirac
particle; and the one irrationality is the square root of a quadratic, a curve
of genus zero.  Write the differential as a rational function over the root,
$\\tilde Y\\,dR/16=\\tfrac1{16}R(R-4\\rho^{2})\\,dR/\\tilde Y$: two pieces, $R^{2}$ and
$R$, over $\\tilde Y$.  An integration by parts is the subtraction of a
derivative: since $\\tilde Y'=P_2'/(2\\tilde Y)$ with $P_2=R(R-4\\rho^{2})$, the
derivative of an algebraic function is again a rational function over the
root, $\\tilde Y\\,d(R\\tilde Y)/dR=2R^{2}-6\\rho^{2}R$ and
$\\tilde Y\\,d\\tilde Y/dR=R-2\\rho^{2}$, and each subtraction removes one piece at
the cost of an algebraic term at the ends.  Two moves, in this order:
\\begin{equation}\\label{eq:freemoves}
  {\\renewcommand{\\arraystretch}{1.8}
  \\begin{array}{lll}
  f=R, & \\text{removes }R^{2}: & \\text{multiple }\\dfrac{1}{32},\\ \\text{remainder }-\\dfrac{\\rho^{2}R}{16},\\\\
  f=1, & \\text{removes }R: & \\text{multiple }-\\dfrac{\\rho^{2}}{16},\\ \\text{remainder }-\\dfrac{\\rho^{4}}{8}.
  \\end{array}}
\\end{equation}
What the two moves subtract is the derivative of one algebraic function, and
what they leave is a constant:
\\begin{equation}\\label{eq:free2}
  \\frac{R(R-4\\rho^{2})}{16}\\,\\frac{dR}{\\tilde Y}
  =d\\Bigl[\\underbrace{\\frac{(R-2\\rho^{2})\\,\\tilde Y}{32}}_{W}\\Bigr]
  -\\frac{\\rho^{4}}{8}\\,\\frac{dR}{\\tilde Y},\\qquad W\\big|_{R=4\\rho^{2}}=0 ,
\\end{equation}
the lower limit contributing nothing because $p=0$ is the branch point
$R=4\\rho^{2}$, where $\\tilde Y$ vanishes.  One survivor, as a quadratic root
allows, and it is a logarithm:
$\\int dR/\\tilde Y=2\\ln\\bigl(\\sqrt R+\\sqrt{R-4\\rho^{2}}\\bigr)+\\mathrm{const}$.
At the cutoff $R_\\Lambda=4(\\Lambda^{2}+\\rho^{2})$ and
$\\tilde Y_\\Lambda=4\\Lambda\\sqrt{\\Lambda^{2}+\\rho^{2}}$, so
\\begin{equation}\\label{eq:free3}
  \\begin{split}
  \\int_0^{\\Lambda}p^{2}\\,2\\sqrt{p^{2}+\\rho^{2}}\\,dp
  &=\\frac{(2\\Lambda^{2}+\\rho^{2})\\,\\Lambda\\sqrt{\\Lambda^{2}+\\rho^{2}}}{4}
  -\\frac{\\rho^{4}}{4}\\ln\\frac{\\Lambda+\\sqrt{\\Lambda^{2}+\\rho^{2}}}{\\rho}\\\\
  &=\\frac{\\Lambda^{4}}{2}+\\frac{\\rho^{2}\\Lambda^{2}}{2}+\\frac{\\rho^{4}}{16}
  -\\frac{\\rho^{4}}{4}\\ln\\frac{2\\Lambda}{\\rho}+O(\\Lambda^{-2}),
  \\end{split}
\\end{equation}
the vacuum energy of a free Dirac field with its familiar constant.  Term by
term at large $\\Lambda$, in the form the general case will take:
\\begin{equation}\\label{eq:freewhence}
  {\\renewcommand{\\arraystretch}{1.45}
  \\begin{array}{l|ccc|c}
  & \\Lambda^{4} & \\Lambda^{2} & \\Lambda^{0} & \\ln\\Lambda\\\\ \\hline
  W(R_\\Lambda)=\\tfrac1{32}(R_\\Lambda-2\\rho^{2})\\,\\tilde Y_\\Lambda
     & \\tfrac12 & \\tfrac12\\rho^{2} & \\tfrac1{16}\\rho^{4} & \\\\
  -\\tfrac18\\rho^{4}\\int_{4\\rho^{2}}^{R_\\Lambda}dR/\\tilde Y
     & & & \\tfrac14\\rho^{4}\\ln\\tfrac{\\rho}{2} & -\\tfrac14\\rho^{4}\\\\ \\hline
  \\text{sum} & \\tfrac12 & \\tfrac12\\rho^{2}
     & \\tfrac1{16}\\rho^{4}+\\tfrac14\\rho^{4}\\ln\\tfrac{\\rho}{2} & -\\tfrac14\\rho^{4}
  \\end{array}}
\\end{equation}
This table is the whole idea.  The powers of the cutoff come from the boundary
term $W$ alone: the quartic and the quadratic divergence of the vacuum energy
are the values of one algebraic function at one end of the path.  The
logarithm comes from the survivor alone, with twice its coefficient, because
$\\ln R_\\Lambda=2\\ln\\Lambda+O(1)$.  And the lower end contributes nothing.  To
regularize is to say what is done with $W(R_\\Lambda)$ and with the logarithm;
nothing else in the integral knows that there was a cutoff.  Everything below
is this computation with a quartic in place of the quadratic: three moves in
place of two, three survivors in place of one, Legendre's functions in place
of the logarithm, and the same three facts.
""")

#   the ring of the three points, and the variable R over it
AB.<a, b, c> = QQ[]
FAB = FractionField(AB)
UR.<Rx> = FAB[]
FU = FractionField(UR)
P4 = Rx*(Rx - a)*(Rx - b)*(Rx - c)
LS.<epsq> = LaurentSeriesRing(FAB, default_prec=8)
def polepart(f, e):
    u"""coefficients of (R-e)^-2 and (R-e)^-1 of a rational function f of R, at a double pole e"""
    ser = FU(f)(e + epsq)
    return FAB(ser[-2]), FAB(ser[-1])
nu2x, M2x, D2x, rho2x = FAB(b)/4, a*c/(4*b), (a - b)*(b - c)/(4*b), (a + c - b)/4      # the dictionary eq:inverse

#   §4.2  the differential:  Q dR/Y straight from p^2(R)
p2x  = (Rx - a)*(Rx - c)/(4*(Rx - b))
dp2x = p2x.derivative()
Qx   = Rx*(Rx - a)*(Rx - c)*dp2x/4
assert FU(4*p2x*Rx*(Rx - b)^2 - P4) == 0
OK(u"R p^2 = P4/[4(R-b)^2]:  sqrt(R) p = Y/[2(R-b)],  Y^2 = R(R-a)(R-b)(R-c)                           [eq:psqrtR]")
kb = (a - b)*(b - c)/16                             # = nu^2 Delta^2  by eq:inverse
assert FAB(polepart(p2x, b)[1] + 4*kb) == 0 and FAB(kb - nu2x*D2x) == 0
assert FU(dp2x - (FU(1)/4 + 4*kb/(Rx - b)^2)) == 0
OK(u"d(p^2)/dR = 1/4 + 4 kappa/(R-b)^2,  kappa = -Res_b p^2/4 = (a-b)(b-c)/16 = nu^2 Delta^2")
assert FU(Qx - (Rx*(Rx - a)*(Rx - c)/16 + kb*Rx*(Rx - a)*(Rx - c)/(Rx - b)^2)) == 0
OK(u"Q = R(R-a)(R-c)/16 + kappa R(R-a)(R-c)/(R-b)^2                                                     [eq:Qx]")
b2, b1 = polepart(Qx, b)
assert FAB(b2 - kb*b*(b - a)*(b - c)) == 0 and FAB(b1 - kb*(3*b^2 - 2*b*(a + c) + a*c)) == 0
polyQ = Qx - b2/(Rx - b)^2 - b1/(Rx - b)
assert polyQ.denominator() == 1
polyQ = UR(polyQ.numerator())
assert polyQ - (Rx*(Rx - a)*(Rx - c)/16 + kb*(Rx + 2*b - a - c)) == 0
OK(u"partial fractions of Q: a cubic polynomial + kappa [b(b-a)(b-c)/(R-b)^2 + (3b^2 - 2b(a+c) + ac)/(R-b)]      [eq:Qpf]")
reg(u'eq:psqrtR', 'chk', u"§4.2: R p^2 = P_4/[4(R-b)^2] from eq:p2x, in the field of the three points; Y is defined here")
reg(u'eq:Qx',     'chk', u"§4.2: Q = R(R-a)(R-c)(dp^2/dR)/4 with the partial fractions of dp^2/dR; kappa by the dictionary")
reg(u'eq:Qpf',    'chk', u"§4.2: the partial fractions of Q, each coefficient a Laurent coefficient at the pole")
W(u"""
\\subsection{The differential}
The integral of \\eqref{eq:Omegax} is taken from $p$ to $R$ by \\eqref{eq:p2x}.
With $dp=(p^{2})'\\,dR/(2p)$, the prime denoting $d/dR$,
$p^{2}\\sqrt R\\,dp=\\sqrt R\\,p\\cdot\\tfrac12(p^{2})'\\,dR$, and everything but the
first factor is rational in $R$: here $\\sqrt R=E^{+}+E^{-}$ is the integrand
and $p$ is the other function of $R$, the square root of \\eqref{eq:p2x}.
Their product is the one irrationality left,
\\begin{equation}\\label{eq:psqrtR}
  \\sqrt R\\;p=\\frac{Y}{2\\,(R-b)},\\qquad
  Y\\equiv\\sqrt{R\\,(R-a)(R-b)(R-c)} ,
\\end{equation}
the square root of a quartic with four distinct real roots: a curve of genus
one.  Three of the roots are the points of \\eqref{eq:abc}; the fourth, $R=0$,
is contributed by the integrand itself, being the point where the sum of the
two energies would vanish.  Hence
\\begin{equation}\\label{eq:Qx}
  \\begin{split}
  p^{2}\\sqrt R\\,dp&=Q(R)\\,\\frac{dR}{Y},\\qquad
  Q=\\frac{R(R-a)(R-c)}{4}\\,\\frac{d(p^{2})}{dR}\\\\
  &=\\frac{R(R-a)(R-c)}{16}+\\kappa\\,\\frac{R(R-a)(R-c)}{(R-b)^{2}} ,
  \\end{split}
\\end{equation}
where $d(p^{2})/dR=\\tfrac14+4\\kappa/(R-b)^{2}$ by \\eqref{eq:pfrac}, with
\\begin{equation*}
  \\kappa=-\\tfrac14\\operatorname{Res}_{R=b}\\,p^{2}=\\frac{(a-b)(b-c)}{16}=\\nu^{2}\\Delta^{2} .
\\end{equation*}
The first term of $Q$ is what a free particle would give; the second is the
medium, and it enters through one number at one point.  The rational function
$Q$ is what the integrations by parts act on, and for that it is split into
its polynomial part and its principal part at the pole,
\\begin{equation}\\label{eq:Qpf}
  Q=\\frac{R(R-a)(R-c)}{16}+\\kappa\\,(R+2b-a-c)
   +\\kappa\\Bigl[\\frac{b(b-a)(b-c)}{(R-b)^{2}}+\\frac{3b^{2}-2b(a+c)+ac}{R-b}\\Bigr],
\\end{equation}
six pieces: the powers $R^{3},R^{2},R,1$ and a pole of second and of first
order at $b$.  Each piece over $Y$ is an integral of a type the tables know
how to lower.
""")

#   §4.3  the two recurrences, derived in the ring of (R, Y) with Y^2 = P4
DR.<Rv, av, bv, cv, Yv> = QQ[]
FD = FractionField(DR)
P4v  = Rv*(Rv - av)*(Rv - bv)*(Rv - cv)
dP4v = P4v.derivative(Rv)
def Dv(f):                                      # d/dR with Y' = P4'/(2Y)
    f = FD(f)
    return f.derivative(Rv) + f.derivative(Yv)*FD(dP4v)/FD(2*Yv)
def zero_modY(f):                               # zero once Y^2 = P4
    return FD(f).numerator().reduce([Yv^2 - P4v]) == 0
for m_ in range(0, 4):
    assert zero_modY(Dv(Rv^m_*Yv) - FD(2*m_*Rv^(m_ - 1)*P4v + Rv^m_*dP4v)/FD(2*Yv) if m_ > 0
                     else Dv(Yv) - FD(dP4v)/FD(2*Yv))
for m_ in (1, 2):
    assert zero_modY(Dv(Yv/(Rv - bv)^m_) - FD((Rv - bv)*dP4v - 2*m_*P4v)/FD(2*Yv*(Rv - bv)^(m_ + 1)))
    assert DR((Rv - bv)*dP4v - 2*m_*P4v) % (Rv - bv) == 0
OK(u"d(R^m Y)/dR = [2m R^(m-1) P4 + R^m P4']/(2Y);  d[Y/(R-b)^m]/dR = [(R-b)P4' - 2m P4]/[2Y (R-b)^(m+1)],   [eq:recurx]")
OK(u"and (R-b)P4' - 2m P4 vanishes at R = b because P4(b) = 0: the pole drops by one per move")
reg(u'eq:recurx', 'chk', u"§4.3: both lines as identities in the ring of (R, Y) with Y^2 = P4 and Y' = P4'/(2Y); the divisibility by (R-b) checked")
W(u"""
\\subsection{The two recurrences}
Any expression built from $R$ and $Y$ has a derivative of the same form, since
$Y'=P_4'/(2Y)$ with $P_4\\equiv Y^{2}$; integrating a derivative therefore gives
an identity between integrals of the type above together with an algebraic
term, the value of the expression at the ends.  This is integration by parts,
and two families of expressions suffice, one for the powers and one for the
pole:
\\begin{align}\\label{eq:recurx}
  \\frac{d}{dR}\\bigl(R^{m}Y\\bigr)&=\\frac{2mR^{m-1}P_4+R^{m}P_4'}{2Y},\\notag\\\\
  \\frac{d}{dR}\\frac{Y}{(R-b)^{m}}&=\\frac{(R-b)P_4'-2mP_4}{2Y\\,(R-b)^{m+1}} .
\\end{align}
The first line has a numerator of degree $m+3$: it trades $R^{m+3}/Y$ for lower
powers and an algebraic term.  The second line deserves a glance.  Its
right-hand side should have a pole of order $m+1$, but it has order $m$: the
numerator $(R-b)P_4'-2mP_4$ vanishes at $R=b$ because $P_4(b)=0$ --- because
$b$ is a \\emph{branch point}.  Each move with the second line therefore lowers
the pole by exactly one.  Were the pole of the measure at an ordinary point of
the curve, the second line would lower it only down to a simple pole, and a
simple pole at an ordinary point survives as an integral of the third kind,
with a logarithm of its own; at a branch point the move with $m=1$ trades the
simple pole for $R^{2},R,1$ over $Y$ and an algebraic term.  The pole of the
measure is the pole $b$ of $p^{2}(R)$, and by \\eqref{eq:psqrtR} it is a branch
point of $Y$: the isospin potential contributes no logarithm of its own.  Both
lines are the Hermite reduction specialized to
a quartic; they are derived here, not quoted, as identities in the ring of $R$
and $Y$ with $Y^{2}=P_4$.
""")

#   §4.4  term by term: the three moves, each coefficient born by the machine
dP4x = P4.derivative()
def polypart(f):                                # the polynomial part of a rational function of R
    f = FU(f); return UR(f.numerator()) // UR(f.denominator())
def powcoef(f, k):
    pp = polypart(f); return FAB(pp[k]) if k <= pp.degree() else FAB(0)
def Ymove(h):                                   # Y d(hY)/dR = h' P4 + h P4'/2, rational in R   (eq:recurx)
    h = FU(h); return h.derivative()*FU(P4) + h*FU(dP4x)/2
def shape(f):                                   # which pieces are still there
    pb = polepart(f, b)
    return (pb[0] != 0, pb[1] != 0, polypart(f).degree())
Qrem, hW = FU(Qx), FU(0)
def move(h, target, name, expect):
    global Qrem, hW
    Dh = Ymove(h); cf = target(Qrem)/target(Dh)
    Qrem = Qrem - cf*Dh; hW = hW + cf*FU(h)
    assert target(Qrem) == 0 and shape(Qrem) == expect, (name, shape(Qrem))
    return cf
assert shape(Qrem) == (True, True, 3)
w0c = move(FU(1),        lambda f: powcoef(f, 3),     'w0', (True, True, 2))
s1c = move(1/(Rx - b),   lambda f: powcoef(f, 2),     's1', (True, True, 1))
s2c = move(1/(Rx - b)^2, lambda f: polepart(f, b)[0], 's2', (False, True, 1))
OK(u"three moves: R^3 -> 1/32, R^2 -> s1, (R-b)^-2 -> s2; the remainder has degree 1 and a simple pole at b")
#   the remainder, written as A + B(R-b) + C(R-c)/(R-b).  In the document the three coefficients carry the number of
#   their kind:  A_1 = Ac (first kind),  A_2 = Cc (second kind),  A_3 = Bc (third kind, the residue)
Cc = polepart(Qrem, b)[1]/(b - c)
Bc = powcoef(Qrem, 1)
Ac = powcoef(Qrem, 0) + Bc*b - Cc
assert FU(Qrem - (Ac + Bc*(Rx - b) + Cc*(Rx - c)/(Rx - b))) == 0
assert FU(Qx - Ymove(hW) - (Ac + Bc*(Rx - b) + Cc*(Rx - c)/(Rx - b))) == 0
OK(u"Q = Y dW/dR + A1 + A2(R-c)/(R-b) + A3(R-b), with the W of eq:Wdef, as rational functions of R              [eq:remx]")
assert FAB(w0c - QQ(1)/32) == 0
assert FAB(s2c + (a - b)*(b - c)/24) == 0 and FAB(s2c + 2*nu2x*D2x/3) == 0
assert FAB(s1c - (3*b - a - c)/64) == 0 and FAB(s1c - (2*nu2x - rho2x)/16) == 0
OK(u"the multiple of f = 1 is 1/32,  s1 = (3b-a-c)/64 = (2 nu^2 - rho^2)/16,  s2 = -(a-b)(b-c)/24 = -(2/3) nu^2 Delta^2   [eq:threemoves]")
c3x = 2*nu2x*D2x - rho2x^2/2
assert FAB(4*Bc - c3x) == 0
assert FAB(Cc - (a - b)*nu2x*(2*nu2x - 5*M2x - 13*D2x)/24) == 0
assert FAB(Ac + Cc - nu2x*D2x*(7*nu2x - 8*rho2x)/3) == 0
OK(u"A1 + A2 = nu^2 Delta^2 (7nu^2 - 8rho^2)/3,  A2 = (a-b) nu^2 (2nu^2 - 5M^2 - 13Delta^2)/24,  A3 = (2 nu^2 Delta^2 - rho^4/2)/4   [eq:ABCphys]")
assert hW.denominator()(a) != 0
OK(u"f is regular at R = a and Y(a) = 0:  W(a) = 0                                                 [eq:lowerx]")
#   the six numbers are the unique solution of a linear system of rank six (the reduction as a system)
UL.<x0, x1, x2, x3, x4, x5, Rv> = PolynomialRing(FAB, 7)
FUL = FractionField(UL)
Pa_, Pb_, Pc_ = FUL(Rv) - a, FUL(Rv) - b, FUL(Rv) - c
P4L  = FUL(Rv)*Pa_*Pb_*Pc_
dP4L = FUL(UL(P4L.numerator()).derivative(Rv))
QL   = FUL(Rv)*Pa_*Pc_/16 + kb*FUL(Rv)*Pa_*Pc_/Pb_^2
hL   = FUL(x0) + FUL(x1)/Pb_ + FUL(x2)/Pb_^2
dhL  = FUL(UL(hL.numerator()).derivative(Rv))/FUL(hL.denominator()) - FUL(hL.numerator())*FUL(UL(hL.denominator()).derivative(Rv))/FUL(hL.denominator())^2
resL = (QL - (dhL*P4L + hL*dP4L/2) - (FUL(x3) + FUL(x4)*Pb_ + FUL(x5)*Pc_/Pb_))*Pb_^3
assert resL.denominator() == 1
resL = UL(resL.numerator())
rowsL, vecL = {}, {}
for mono, cf in resL.dict().items():
    kR, key = mono[6], tuple(mono[:6])
    rowsL.setdefault(kR, [FAB(0)]*6); vecL.setdefault(kR, FAB(0))
    if sum(key) == 0: vecL[kR] -= cf
    else:
        assert sum(key) == 1
        rowsL[kR][key.index(1)] += cf
MatL = matrix(FAB, [rowsL[k] for k in sorted(rowsL)]); vL = vector(FAB, [vecL[k] for k in sorted(rowsL)])
assert MatL.rank() == 6
solL = MatL.solve_right(vL)
assert MatL*solL == vL
assert list(solL) == [FAB(x) for x in (w0c, s1c, s2c, Ac, Bc, Cc)]
OK(u"the linear system for (the multiple of f = 1, s1, s2, A1, A2, A3) has rank 6, and its unique solution is the three-move result")
reg(u'eq:threemoves', 'chk', u"§4.4: each move's coefficient is the ratio of two Laurent coefficients; the three values as stated, in the ring of the three points and by the dictionary")
reg(u'eq:Wdef',       'def', u"§4.4: the boundary term, the sum of the three algebraic terms")
reg(u'eq:remx',       'chk', u"§4.4: Q - Y dW/dR - [A1 + A2(R-c)/(R-b) + A3(R-b)] = 0 as rational functions of R; the six numbers also the unique solution of a rank-6 linear system")
reg(u'eq:ABCphys',    'chk', u"§4.4: the three combinations by the dictionary eq:inverse, as identities in the three points")
reg(u'eq:lowerx',     'chk', u"§4.4: eq:remx integrated; f regular at a and Y(a) = 0")

def dispfactored(expr, lhs, label, evidence, end=u""):
    u"""rational function printed as  prefactor x [its one long factor]"""
    reg(label, 'gen', evidence)
    f = FAB(expr); Fn, Fd = f.numerator().factor(), f.denominator().factor()
    unit = QQ(Fn.unit())/QQ(Fd.unit())
    assert unit.numerator() in (1, -1), unit
    longf = max([fac for fac, m in Fn], key=lambda q: len(q.monomials()))
    numfs = [(fac, m) for fac, m in Fn if fac != longf]
    def prod_latex(fs):
        def one(fac, m):                        # a monomial factor needs no parentheses
            s = latex(fac) if len(fac.monomials()) == 1 else u"(%s)" % latex(fac)
            return (u"%s^{%d}" % (s, m)) if m > 1 else s
        return u"".join(one(fac, m) for fac, m in fs)
    top = prod_latex(numfs) or u"1"
    bot = (str(unit.denominator()) if unit.denominator() != 1 else u"") + (u"\\," if unit.denominator() != 1 and len(Fd) else u"") + prod_latex(list(Fd))
    sign = u"-" if unit < 0 else u""
    pre = (u"%s\\frac{%s}{%s}" % (sign, top, bot)) if bot else (u"%s%s" % (sign, top))
    W(u"\\begin{equation}\\label{%s}\n  %s = %s\\,\\bigl[%s\\bigr]%s\n\\end{equation}" % (label, lhs, pre, latex(longf), end))

W(u"""
\\subsection{Term by term}\\label{sec:moves}
The integral is now $\\int_a^{R_\\Lambda}Q\\,dR/Y$, with $R_\\Lambda$ the value of $R$
at $p=\\Lambda$, and each of the six pieces of \\eqref{eq:Qpf} is lowered by one
line of \\eqref{eq:recurx}.  A move is the subtraction of a derivative: for an
algebraic factor $f$, $Y\\,d(fY)/dR=f'P_4+\\tfrac12fP_4'$ is rational in $R$, and
subtracting a multiple of it from $Q$ costs the same multiple of $fY$
at the ends of the path.  The multiple is fixed by the piece the move is
to remove: the ratio of that piece's coefficient in $Q$ to its coefficient in
$f'P_4+\\tfrac12fP_4'$.  Three moves, in this order:
\\begin{equation}\\label{eq:threemoves}
  {\\renewcommand{\\arraystretch}{2.0}
  \\begin{array}{lll}
  f=1, & \\text{removes }R^{3}: & \\dfrac1{32},\\\\
  f=(R-b)^{-1}, & \\text{removes }R^{2}: & s_1=\\dfrac{3b-a-c}{64}=\\dfrac{2\\nu^{2}-\\rho^{2}}{16},\\\\
  f=(R-b)^{-2}, & \\text{removes }(R-b)^{-2}: &
     s_2=-\\dfrac{(a-b)(b-c)}{24}=-\\dfrac{2}{3}\\,\\nu^{2}\\Delta^{2}.
  \\end{array}}
\\end{equation}
The first move removes the cubic power, with the same $\\tfrac1{32}$ as in the
free case.  The second is the second line of \\eqref{eq:recurx} with $m=1$
read the other way: it removes $R^{2}$ at the price of a simple pole at $b$.
The third lowers the double pole to a simple one, and its multiple is the
strength of the pole, $s_2=-\\tfrac23\\kappa$.  The simple pole at $b$ is kept,
because the normal form of Sec.~\\ref{sec:legendre} turns a pole at $b$ into an
$\\EllE$ and nothing else.
What the three moves subtract is the derivative of one algebraic function, the
boundary term
\\begin{equation}\\label{eq:Wdef}
  W=\\Bigl[\\frac1{32}+\\frac{s_1}{R-b}+\\frac{s_2}{(R-b)^{2}}\\Bigr]\\,Y ,
\\end{equation}
in which the index of $s$ is the order of its pole at $b$,
and what they leave has degree one and a single simple pole:
\\begin{equation}\\label{eq:remx}
  Q\\,\\frac{dR}{Y}=dW+\\Bigl[A_1+A_2\\,\\frac{R-c}{R-b}+A_3\\,(R-b)\\Bigr]\\frac{dR}{Y},
\\end{equation}
an identity between rational functions of $R$ once $dW=(f'P_4+\\tfrac12fP_4')\\,dR/Y$
is inserted, with
""")
dispfactored(Ac, u"A_1", u"eq:Acoef", u"§4.4: the coefficient of the first kind, the constant of the remainder, printed", end=u",")
dispfactored(Cc, u"A_2", u"eq:Ccoef", u"§4.4: the coefficient of the second kind, of (R-c)/(R-b) in the remainder, printed", end=u",")
dispfactored(Bc, u"A_3", u"eq:Bcoef", u"§4.4: the coefficient of the third kind, of (R-b) in the remainder, printed; it is the residue of eq:residue", end=u".")
W(u"""
The remainder is written with $(R-c)/(R-b)$ and $R-b$ rather than with
$1/(R-b)$ and $R$ because those are the combinations the normal form takes
whole.  The index of a coefficient is the kind of the differential it
multiplies, in the order of Sec.~\\ref{sec:survived}.  By
the dictionary \\eqref{eq:inverse} the three coefficients are short in the
physical variables,
\\begin{equation}\\label{eq:ABCphys}
  A_1+A_2=\\frac{\\nu^{2}\\Delta^{2}}{3}\\bigl(7\\nu^{2}-8\\rho^{2}\\bigr),\\quad
  A_2=\\frac{(a-b)\\,\\nu^{2}}{24}\\bigl(2\\nu^{2}-5M^{2}-13\\Delta^{2}\\bigr),\\quad
  A_3=\\frac14\\Bigl(2\\nu^{2}\\Delta^{2}-\\frac{\\rho^{4}}{2}\\Bigr),
\\end{equation}
with $a-b=(\\ell_++\\ell_-)^{2}-4\\nu^{2}$ the one factor that is not a polynomial in them.
Integrated along the path, \\eqref{eq:remx} reads
\\begin{equation}\\label{eq:lowerx}
  \\begin{split}
  \\int_a^{R_\\Lambda}Q\\,\\frac{dR}{Y}
  &=W(R_\\Lambda)-W(a)\\\\
  &\\quad+\\int_a^{R_\\Lambda}\\Bigl[A_1+A_2\\frac{R-c}{R-b}+A_3(R-b)\\Bigr]\\frac{dR}{Y},
  \\qquad W(a)=0 :
  \\end{split}
\\end{equation}
the lower limit is the branch point $a$, where $Y$ vanishes and the bracket of
\\eqref{eq:Wdef} is finite.  Every algebraic term therefore lives at the cutoff
and nowhere else.
""")

#   §4.5  what survived: the three kinds, and the residue at infinity
LI.<tt> = LaurentSeriesRing(FAB, default_prec=8)
Yinv_t = tt^2 * prod([(1 - e*tt) for e in (a, b, c)])^(-QQ(1)/2)           # 1/Y at R = 1/t on the sheet Y > 0
def at_inf(f):                                  # f(R) dR/Y as a Laurent series in t = 1/R, coefficient of dt
    return FU(f)(1/tt) * (-1/tt^2) * Yinv_t
om1, om2, om3, omQ = at_inf(1), at_inf((Rx - c)/(Rx - b)), at_inf(Rx - b), at_inf(Qx)
assert om1.valuation() >= 0 and om2.valuation() >= 0
assert om3.valuation() == -1 and om3[-1] == -1
assert omQ[-1] == -Bc
OK(u"at R = infinity: dR/Y and (R-c)dR/[(R-b)Y] are regular, (R-b)dR/Y has residue -1 on the sheet Y > 0, and Q dR/Y has residue -A3 there   [eq:kinds]")
LT2.<tau> = LaurentSeriesRing(FAB, default_prec=8)   # tau = sqrt(R - b), the local parameter at the branch point b
Sb = Rx*(Rx - a)*(Rx - c)                              # P4/(R - b)
ser_b = 2*(tau^2 + b - c)/tau^2 * (FU(Sb)(b + tau^2)/Sb(b))^(-QQ(1)/2)    # (R-c)dR/[(R-b)Y] in tau, up to the constant 1/sqrt(S_b(b))
assert ser_b.valuation() == -2 and ser_b[-1] == 0 and all(ser_b[k] == 0 for k in range(-1, 6, 2))
OK(u"at the branch point b, in tau = sqrt(R-b): (R-c)dR/[(R-b)Y] is a double pole with an even coefficient: no residue")
assert FAB(Bc - (nu2x*D2x/2 - rho2x^2/8)) == 0
OK(u"A3 = nu^2 Delta^2/2 - rho^4/8, an identity in the three points                                  [eq:residue]")
reg(u'eq:kinds', 'chk', u"§4.5: the orders and residues at R = infinity computed in the local parameter 1/R; at the branch point b the series in sqrt(R-b) is even: no residue")
reg(u'eq:residue', 'chk', u"§4.5: A3 equals the stated combination by the dictionary; Q dR/Y has the residue -A3 at R = infinity on the sheet Y > 0, computed in 1/R, and the opposite one on the other sheet")
W(u"""
\\subsection{What survived}\\label{sec:survived}
Three differentials on the curve $Y^{2}=P_4(R)$ cannot be lowered further, and
they are of the three kinds:
\\begin{equation}\\label{eq:kinds}
  \\frac{dR}{Y}\\ \\ \\text{(first kind)},\\qquad
  \\frac{R-c}{R-b}\\,\\frac{dR}{Y}\\ \\ \\text{(second kind)},\\qquad
  (R-b)\\,\\frac{dR}{Y}\\ \\ \\text{(third kind)}.
\\end{equation}
The first has no pole.  The second has its only pole at the branch point $b$,
where the local parameter is $\\tau=\\sqrt{R-b}$: the differential is
$2(\\tau^{2}+b-c)\\,d\\tau\\big/\\bigl(\\tau^{2}\\sqrt{R\\,(R-a)(R-c)}\\bigr)$, a double pole
with an even coefficient, hence no residue, and its integral is single-valued.
The third has its poles at the two points over $R=\\infty$: with $t=1/R$ it is
$\\mp(dt/t)(1+O(t))$ on the two sheets, residues $\\mp1$ --- a logarithm.  These
are the only residues the differential $Q\\,dR/Y$ has at all, since an exact differential
has none and the first two survivors have none; so at the two punctures,
$p=\\pm\\infty$, the integrand has the residues $\\mp A_3$,
\\begin{equation}\\label{eq:residue}
  A_3=\\tfrac12\\nu^{2}\\Delta^{2}-\\tfrac18\\rho^{4} ,
\\end{equation}
a number attached to the differential itself, which no further manipulation
can change.  It is met twice more below: $2A_3$ is the
coefficient of $\\ln\\Lambda$, and of $p^{-3}$ in $E^{+}+E^{-}$ at large $p$,
the way the number is usually met; here it is a consequence.  It has two
parts.  $-\\tfrac18\\rho^{4}$ is the residue of the free case, \\eqref{eq:free2};
$\\tfrac12\\nu^{2}\\Delta^{2}=\\tfrac12\\kappa$ is the medium, and $\\kappa$
is the strength of the pole of \\eqref{eq:pfrac} again.  The other two
coefficients are as rigid.  Modulo exact differentials, the differentials with
poles at the branch points and at $R=\\infty$ form a space of dimension three
on a curve of genus one with one pair of punctures, twice the genus plus one, and
\\eqref{eq:kinds} is a basis of it; the six numbers of
\\eqref{eq:Wdef}--\\eqref{eq:remx} are the unique solution of a linear system
of rank six.
The reduction itself is classical; what is specific to the problem is that it
closes on three terms, and which three.
""")

#   §4.6  Legendre's normal form, Byrd & Friedman 258.00 with the lowest point at the origin:  a > b > c > 0,  R >= a
LG.<al, bl, gl> = QQ[]                          # a, b and g = 2/sqrt(b(a-c)) free; c expressed through them
FLG = FractionField(LG)
cl  = FLG(al) - 4/(FLG(gl)^2*FLG(bl))
alpha2 = FLG(al)/FLG(bl)
k2l    = FLG(al)*(FLG(bl) - cl)/(FLG(bl)*(FLG(al) - cl))
assert FLG(FLG(gl)^2*(FLG(al) - cl)*FLG(bl) - 4) == 0
SD.<Dn> = FLG[]
FSD = FractionField(SD)
sn2 = (1 - FSD(Dn))/alpha2; cn2 = 1 - sn2; dn2 = 1 - k2l*sn2          # D = 1 - alpha^2 sn^2 u
Rl  = FLG(bl) + (FLG(al) - FLG(bl))/FSD(Dn)                            # R - b = (a-b)/D
assert FSD((Rl - FLG(al))/(Rl - FLG(bl)) - alpha2*sn2) == 0
assert FSD((Rl - cl)/(Rl - FLG(bl)) - (FLG(al) - cl)/(FLG(al) - FLG(bl))*dn2) == 0
assert FSD(Rl/(Rl - FLG(bl)) - FLG(al)/(FLG(al) - FLG(bl))*cn2) == 0
assert FSD(sn2.subs({Dn: 1})) == 0 and FSD(Rl.subs({Dn: 1}) - FLG(al)) == 0
Y2l   = Rl*(Rl - FLG(al))*(Rl - FLG(bl))*(Rl - cl)
dRdu2 = (FLG(al) - FLG(bl))^2*4*alpha2^2*sn2*cn2*dn2/FSD(Dn)^4
assert FSD(dRdu2 - FLG(gl)^2*Y2l) == 0
OK(u"Byrd and Friedman 258.00 with d = 0: sn^2 u = b(R-a)/[a(R-b)], k^2, alpha^2, g;  R-b = (a-b)/D, (R-c)/(R-b) = (a-c)dn^2/(a-b), R/(R-b) = a cn^2/(a-b), (dR/du)^2 = g^2 Y^2;  R = a at u = 0   [eq:legsub] [eq:legcons]")
assert FLG(1 - alpha2*(FLG(bl)/FLG(al))) == 0
OK(u"R -> infinity is sn^2 u1 = 1/alpha^2 = b/a: the pole of the third kind sits on the endpoint            [eq:legdict]")
#   the same data in the triangle: a = (A+B)^2, c = (A-B)^2, b = 4 nu^2
FTRI = FractionField(TRI)
GBtri = Itri.groebner_basis()
def tri_zero(f):
    return TRI(FTRI(f).numerator()).reduce(GBtri) == 0
aT, cT, bT = (At + Bt)^2, (At - Bt)^2, 4*nut^2
k2T = FTRI(aT*(bT - cT))/FTRI(bT*(aT - cT))
assert tri_zero(k2T - FTRI((At + Bt)^2 - 4*Mt^2)/FTRI(4*At*Bt))
assert tri_zero(k2T - (1 + FTRI(At^2 + Bt^2 - 4*Mt^2)/FTRI(2*At*Bt))/2)
assert tri_zero((1 - k2T) - FTRI(4*Mt^2 - (At - Bt)^2)/FTRI(4*At*Bt))
assert FTRI(4)/FTRI(bT*(aT - cT)) == 1/FTRI(4*nut^2*At*Bt)
assert FTRI(bT - cT)/FTRI(aT - cT) == FTRI(4*nut^2 - (At - Bt)^2)/FTRI(4*At*Bt)
OK(u"in the triangle: k^2 = [(l+ + l-)^2 - 4M^2]/(4 l+ l-) = (1 + cos theta)/2 = cos^2(theta/2), k'^2 = [4M^2 - (l+ - l-)^2]/(4 l+ l-), sin phi_1 = 2nu/(l+ + l-), g = 1/(2 nu sqrt(l+ l-)), omega^2 = [4nu^2 - (l+ - l-)^2]/(4 l+ l-)   [eq:tridict]")
om2T = FTRI(bT - cT)/FTRI(aT - cT)
assert tri_zero(om2T - (1 - FTRI(At^2 + Bt^2 - 4*nut^2)/FTRI(2*At*Bt))/2)
assert tri_zero(k2T - (1 - FTRI(cSUMt)/FTRI(At*Bt))/2) and tri_zero(om2T - (1 - FTRI(cDIFt)/FTRI(At*Bt))/2)
OK(u"omega^2 = [1 - cos(theta_- - theta_+)]/2, which is k'^2 with nu in place of M;  in the angles at the base k^2 = sin^2((theta_- + theta_+)/2), omega^2 = sin^2((theta_- - theta_+)/2)   [eq:tridict]")
reg(u'eq:legsub',  'def', u"§4.6: the substitution of Byrd and Friedman 258.00 for a > b > c > d with d = 0, R >= a; its consequences are checked in the ring where g is a generator")
reg(u'eq:legcons', 'chk', u"§4.6: the four relations as identities in the ring of (a, b, g) with c = a - 4/(g^2 b), with D = 1 - alpha^2 sn^2 u the variable")
reg(u'eq:legdict', 'chk', u"§4.6: eq:legcons and the definitions of F, E, Pi in the variable u; the endpoint sn^2 u1 = 1/alpha^2 an identity")
reg(u'eq:tridict', 'chk', u"§4.6: the Legendre data with a = (l+ + l-)^2, c = (l+ - l-)^2, b = 4 nu^2, reduced in the ring of the triangle; the modulus through the law of cosines eq:theta, omega through the angles at the base")
W(u"""
\\subsection{Legendre's normal form, and the triangle}\\label{sec:legendre}
For four real points $a>b>c>d$ and a path $R\\ge a$ the substitution is that
of Byrd and Friedman, 258.00; here the lowest point is $d=0$:
\\begin{equation}\\label{eq:legsub}
  \\sn^{2}u=\\frac{b\\,(R-a)}{a\\,(R-b)},\\qquad
  k^{2}=\\frac{a\\,(b-c)}{b\\,(a-c)},\\qquad
  \\alpha^{2}=\\frac{a}{b},\\qquad
  g=\\frac{2}{\\sqrt{b\\,(a-c)}} ,
\\end{equation}
with $0<k^{2}<1$ and $\\alpha^{2}>1$ by \\eqref{eq:orderx}.  Under it $R=a$ is
$u=0$, and with $D\\equiv1-\\alpha^{2}\\sn^{2}u$,
\\begin{equation}\\label{eq:legcons}
  R-b=\\frac{a-b}{D},\\qquad
  \\frac{R-c}{R-b}=\\frac{a-c}{a-b}\\,\\dn^{2}u,\\qquad
  \\frac{R}{R-b}=\\frac{a}{a-b}\\,\\cn^{2}u,\\qquad
  \\frac{dR}{Y}=g\\,du ,
\\end{equation}
four identities in the three points.  The three survivors are then the three Legendre integrals,
incomplete, with $\\sn u=\\sin\\varphi$:
\\begin{equation}\\label{eq:legdict}
  \\begin{gathered}
  \\int_a^{R}\\frac{dR}{Y}=g\\,\\EllF(\\varphi,k),\\qquad
  \\int_a^{R}\\frac{R-c}{R-b}\\,\\frac{dR}{Y}=g\\,\\frac{a-c}{a-b}\\,\\EllE(\\varphi,k),\\\\
  \\int_a^{R}(R-b)\\,\\frac{dR}{Y}=g\\,(a-b)\\,\\Pi(\\varphi;\\alpha^{2},k).
  \\end{gathered}
\\end{equation}
One feature of the dictionary carries the whole ultraviolet.  The upper end of
the path, $R\\to\\infty$, is $\\sin^{2}\\varphi_1=1/\\alpha^{2}=b/a$, exactly where
$1-\\alpha^{2}\\sin^{2}\\varphi$ vanishes: the pole of the integral of the third
kind sits on the endpoint of the integration.  That is the puncture, seen from
the normal form.

The Legendre data are elements of the triangle of Sec.~\\ref{sec:det}.  With
\\eqref{eq:abc},
\\begin{equation}\\label{eq:tridict}
  k=\\cos\\frac{\\theta}{2},\\qquad
  \\sin\\varphi_1=\\frac{2\\nu}{\\ell_++\\ell_-},\\qquad
  g=\\frac{1}{2\\nu\\sqrt{\\ell_+\\ell_-}},\\qquad
  \\omega^{2}\\equiv\\frac{k^{2}}{\\alpha^{2}}=\\frac{4\\nu^{2}-(\\ell_+-\\ell_-)^{2}}{4\\,\\ell_+\\ell_-} ,
\\end{equation}
the last being the parameter that appears in Sec.~\\ref{sec:finite}.  The
elliptic modulus is the cosine of half the angle at the apex: by the law of
cosines \\eqref{eq:theta}, $k^{2}=[(\\ell_++\\ell_-)^{2}-4M^{2}]/(4\\ell_+\\ell_-)$ and
$k'^{2}=1-k^{2}=[4M^{2}-(\\ell_+-\\ell_-)^{2}]/(4\\ell_+\\ell_-)$.  The parameter
$\\omega^{2}$ is $k'^{2}$ with $\\nu$ in place of $M$.  In the angles at the base,
$k=\\sin\\tfrac12(\\theta_-+\\theta_+)$ and $\\omega=\\sin\\tfrac12(\\theta_--\\theta_+)$.
The sine of the amplitude of the endpoint is
the ratio of the abscissa of the apex to the semi-axis $\\tfrac12(\\ell_++\\ell_-)$ of the
ellipse through it.  Since $\\ell_+^{2}-\\ell_-^{2}=4M\\nu$, the same ratio is
$(\\ell_+-\\ell_-)/(2M)$, the semi-axis of the hyperbola over half the base, and
that makes $\\varphi_1$ an angle one can see: the angle between the asymptote
of the hyperbola and the vertical in Fig.~\\ref{fig:conics}.  The modulus and
the amplitude are two angles of one figure.  Its size enters neither of them:
they are its shape, and $g$, the only dimensionful one of the four, is its
scale to the power $-2$.  As $\\Delta\\to0$ at $\\nu<M$ the apex descends
onto the base, $\\theta\\to\\pi$ and $k\\to0$; as $M\\to0$ the base shrinks to a
point, $\\theta\\to0$ and $k\\to1$: the two ends of the range of the modulus are
two ways the triangle can collapse, and
Sec.~\\ref{sec:verification} takes both limits.
""")

#   §4.7  the torus: R at the four half-periods, where sn^2 u = 0, 1, 1/k^2, infinity; the amplitude as an angle of the figure
assert FSD(Rl.subs({Dn: 1 - alpha2})) == 0                                # sn^2 = 1, cn = 0  (u = K):        R = 0
assert FSD(Rl.subs({Dn: 1 - alpha2/k2l}) - cl) == 0                       # sn^2 = 1/k^2, dn = 0  (u = K + iK'): R = c
dRb = FSD(Rl - FLG(bl))
assert dRb.numerator().degree() < dRb.denominator().degree()             # D = infinity  (u = iK'):          R = b
assert FSD(1/dRb).subs({Dn: 0}) == 0                                      # D = 0, sn^2 = 1/alpha^2  (u = +-u1): R = infinity
OK(u"on the torus: sn^2 u = 0, 1, 1/k^2, infinity are R = a, 0, c, b, and sn^2 u = b/a is R = infinity: the four half-periods and the two punctures   [eq:halfperiods]")
assert tri_zero(FTRI(2*nut)/FTRI(At + Bt) - FTRI(At - Bt)/FTRI(2*Mt))
OK(u"sin phi_1 = 2 nu/(l+ + l-) = (l+ - l-)/(2M): the asymptote of the hyperbola through the apex makes the angle phi_1 with the vertical")
reg(u'eq:halfperiods', 'chk', u"§4.7: R at sn^2 u = 0, 1, 1/k^2 and infinity by eq:legcons, in the ring of (a, b, g); the values of sn^2 at the half-periods are the standard ones, confirmed numerically where the figure is drawn")
W(u"""
\\subsection{The torus}\\label{sec:torus}
The substitution \\eqref{eq:legsub} has a geometric meaning.  By the last of
\\eqref{eq:legcons}, $g\\,u=\\int_a^{R}dR/Y$: the variable $u$ is the integral of
the differential of the first kind, the one that is finite everywhere, and so
it is a coordinate on the whole curve $Y^{2}=P_4(R)$.  In this coordinate $R$
is a rational function of $\\sn^{2}u$, by \\eqref{eq:legsub}.  It is therefore
even in $u$ and has two periods, $2\\EllK$ and $2i\\EllK'$, where $\\EllK=\\EllK(k)$ and
$\\EllK'=\\EllK(k')$ are the complete integrals of the first kind.  A plane in which
two periods are identified is a torus: the curve is the rectangle of
Fig.~\\ref{fig:torus}a with its opposite sides glued together,
Fig.~\\ref{fig:torus}b.
\\begin{figure}[!ht]
  \\centering
  \\includegraphics[width=\\linewidth]{@FIGTOR@}
  \\caption{The curve $Y^{2}=P_4(R)$ as a torus, for the triangle of
  Fig.~\\ref{fig:triangle}.  (a) The rectangle of periods of the coordinate
  $u$; opposite sides are identified.  The four half-periods are the four
  branch points $R=a,0,c,b$.  The open circles are the two punctures,
  $R=\\infty$; the segment between them is the momentum line, the half along
  which the integral runs drawn thick; the bars show where a cutoff
  $\\Lambda=2M$ stops it.  (b) The same on the torus: the real axis of (a) is
  the circle on top, and the whole momentum line is a short arc of it.  The
  points $R=b$ and $R=c$ are on the underside.}
  \\label{fig:torus}
\\end{figure}

Every point met so far has its place on it.  The points $u$ and $-u$ have the
same $R$ and opposite $Y$, because $Y=g^{-1}dR/du$ is odd: they are the two
signs of the square root.  They coincide at the four half-periods, and these
are the four branch points,
\\begin{equation}\\label{eq:halfperiods}
  u=0,\\quad \\EllK,\\quad \\EllK+i\\EllK',\\quad i\\EllK'\\qquad\\text{are}\\qquad R=a,\\quad 0,\\quad c,\\quad b .
\\end{equation}
There $\\sn^{2}u$ is $0$, $1$, $1/k^{2}$ and $\\infty$, which is $\\sn u=0$,
$\\cn u=0$, $\\dn u=0$ and $D=\\infty$, and \\eqref{eq:legcons} turns each into
its value of $R$.  The two points over $R=\\infty$, where $D=0$, are
$u=\\pm u_1$ on the real axis, with $\\sn u_1=\\sin\\varphi_1$: these are the
punctures.  And by \\eqref{eq:psqrtR} the sign of $Y$ on the path is the sign
of $p$, so that $u\\to-u$ is $p\\to-p$.  The segment $-u_1<u<u_1$ of the real
axis is the whole momentum line $-\\infty<p<\\infty$, with $p=0$ at its centre,
and the integral of \\eqref{eq:Omegax} runs along half of it.

The picture says three things.  The momentum line is open: it joins the two punctures
and does not go round the torus.  That is why the result will be made of
incomplete integrals, taken to the amplitude $\\varphi_1$, and not of periods.
The ultraviolet is local: a cutoff on the momentum stops the path short of
the punctures, and to remove the cutoff is to go all the way to them, so that
whatever diverges is decided by the behaviour of the differential at the
punctures and nowhere else.  And the triangle draws the torus: by
\\eqref{eq:tridict} the shape of the rectangle, $\\EllK'/\\EllK$, depends only on the
angle $\\theta$ under which the apex sees the base, and the punctures sit at
the amplitude $\\varphi_1$, the second angle of the figure.  When the triangle
collapses, $\\theta\\to\\pi$ or $\\theta\\to0$, one of the two periods becomes
infinite, the torus degenerates, and the integral becomes elementary.

The three survivors of \\eqref{eq:kinds} are the three kinds of differential
that a torus carries: $du$ itself, with no pole; one with a double pole at the
half-period $i\\EllK'$, which is $R=b$; and one with simple poles at the two
punctures.  The first two are finite along the whole path.  The third is not,
and what it does at the end of the path is the subject of the next
subsection.
""")

#   §4.8  the upper limit, in the variable t = sqrt(R_Lambda):  Lambda^2 and W^2 rational in t
TT.<tt2> = FAB[]
FT = FractionField(TT)
Nt, D1t = (tt2^2 - a)*(tt2^2 - c), (tt2^2 - b)
Lam2 = Nt/(4*D1t)                                                     # Lambda^2 at R_Lambda = t^2, by eq:p2x
degt = lambda f: FT(f).numerator().degree() - FT(f).denominator().degree()
assert degt(FT(tt2^2) - 4*Lam2 - (a + c - b)) <= -2
OK(u"R_Lambda = 4 Lambda^2 + 4 rho^2 + O(Lambda^-2):  t^2 - 4 Lambda^2(t) - (a+c-b) has degree <= -2 in t   [eq:RLam]")
Y2t = tt2^2*Nt*D1t
assert FT(Y2t - 4*Lam2*tt2^2*(tt2^2 - b)^2) == 0
OK(u"Y_Lambda^2 = 4 Lambda^2 R_Lambda (R_Lambda - b)^2: the boundary root is explicit                          [eq:RLam]")
ht  = w0c + s1c/(tt2^2 - b) + s2c/(tt2^2 - b)^2
polx = nu2x*D2x/12 + rho2x^2/16
Wasy = Lam2^2/2 + rho2x*Lam2/2 + polx
assert degt(Wasy) == 4 and degt(ht^2*Y2t) == 8 and degt(ht^2*Y2t - Wasy^2) <= 2
OK(u"W(R_Lambda) = Lambda^4/2 + rho^2 Lambda^2/2 + C_W + O(Lambda^-2):  W^2 - (...)^2 has degree <= 2 while each has degree 8   [eq:WLam]")
Dnt = (a - b)/(tt2^2 - b)
assert degt(Dnt - (a - b)/(4*Lam2)) <= -4
OK(u"D_Lambda = (a-b)/(R_Lambda - b) = (a-b)/(4 Lambda^2) + O(Lambda^-4)                                  [eq:DnLam]")
#   the rate of the logarithm: 1 - 2 L alpha^2 sn cn dn vanishes at u1, with L = 1/[g(a-b)]
Ll = 1/(FLG(gl)*(FLG(al) - FLG(bl)))
G0sq = (alpha2 - 1)*(alpha2 - k2l)/alpha2^3                            # (sn cn dn)^2 at sn^2 = 1/alpha^2
JD.<snj, cnj, dnj, al2j, k2j> = QQ[]                   # the Jacobi derivation: sn' = cn dn, cn' = -sn dn, dn' = -k^2 sn cn
def dJ(f): return f.derivative(snj)*cnj*dnj - f.derivative(cnj)*snj*dnj - f.derivative(dnj)*k2j*snj*cnj
assert dJ(1 - al2j*snj^2) == -2*al2j*snj*cnj*dnj
OK(u"dD/du = -2 alpha^2 sn cn dn, so d[Pi + L ln D]/du = (1 - 2 L alpha^2 sn cn dn)/D")
assert FLG((2*Ll*alpha2)^2*G0sq - 1) == 0
OK(u"(2 L alpha^2)^2 (sn cn dn)^2|_{u1} = 1 with L = 1/[g(a-b)]:  Pi(phi_Lambda; alpha^2, k) = -L ln D_Lambda + O(1), that is g(a-b) A3 Pi = -A3 ln D_Lambda + O(1), and this is 2 A3 ln Lambda + O(1) by eq:DnLam   [eq:Pilog] [eq:lograte]")
reg(u'eq:RLam',    'chk', u"§4.8: R_Lambda is eq:Rdef at p = Lambda; the degree of t^2 - 4 Lambda^2(t) - 4 rho^2 at t = infinity, Lambda^2(t) from eq:p2x; Y_Lambda from eq:psqrtR")
reg(u'eq:WLam',    'chk', u"§4.8: W^2 and (Lambda^4/2 + rho^2 Lambda^2/2 + C_W)^2 are rational in t, of degree 8, and differ at degree <= 2")
reg(u'eq:DnLam',   'chk', u"§4.8: degree of D_Lambda - (a-b)/(4 Lambda^2) at t = infinity")
reg(u'eq:Pilog',   'chk', u"§4.8: dD/du = -2 alpha^2 sn cn dn by the Jacobi derivation, and (2 L alpha^2)^2 (sn cn dn)^2 = 1 at sn^2 = 1/alpha^2, an identity in (a, b, g)")
reg(u'eq:lograte', 'chk', u"§4.8: eq:Pilog and eq:DnLam")
W(u"""
\\subsection{The upper limit}\\label{sec:upper}
At $p=\\Lambda$ the path ends at $R_\\Lambda$, and both it and the root $Y$ there
are explicit, by \\eqref{eq:Rdef} and \\eqref{eq:psqrtR}:
\\begin{equation}\\label{eq:RLam}
  R_\\Lambda=\\bigl[E^{+}(\\Lambda)+E^{-}(\\Lambda)\\bigr]^{2}=4\\Lambda^{2}+4\\rho^{2}+O(\\Lambda^{-2}),
  \\qquad
  Y_\\Lambda=2\\Lambda\\,(R_\\Lambda-b)\\sqrt{R_\\Lambda} .
\\end{equation}
The boundary term at this point is a Laurent series in $\\Lambda$ with three
terms that do not vanish:
\\begin{equation}\\label{eq:WLam}
  W(R_\\Lambda)=\\frac{\\Lambda^{4}}{2}+\\frac{\\rho^{2}\\Lambda^{2}}{2}+\\mathcal C_W+O(\\Lambda^{-2}),
  \\qquad
  \\mathcal C_W=\\frac{\\nu^{2}\\Delta^{2}}{12}+\\frac{\\rho^{4}}{16} .
\\end{equation}
The two powers of the cutoff are the quartic and quadratic divergences of the
vacuum energy, and here they are the values of one algebraic function at one
end of the path, exactly as in \\eqref{eq:freewhence}; neither carries the
potential.  The constant $\\mathcal C_W$ comes with them: it is what the
boundary term $W$ gives to the finite part $\\mathcal C$ of
Sec.~\\ref{sec:identity}, and it is taken up in
Sec.~\\ref{sec:scheme}.  The proof is a count of degrees: with
$\\sqrt{R_\\Lambda}$ as the variable, $\\Lambda^{2}$ is rational in it by
\\eqref{eq:p2x} and so is $W^{2}$; both $W^{2}$ and the square of the
right-hand side have degree eight at infinity, and their difference has
degree two, so the two square roots differ by $O(1/R_\\Lambda)=O(\\Lambda^{-2})$.

Of the three survivors the first two have finite limits, $\\EllF(\\varphi_1,k)$ and
$\\EllE(\\varphi_1,k)$, approached as $O(\\Lambda^{-2})$ since
$\\sin^{2}\\varphi_\\Lambda-\\sin^{2}\\varphi_1=O(1/R_\\Lambda)$; the third
diverges, and at a known rate.  Along the path $D=(a-b)/(R-b)$ by
\\eqref{eq:legcons}, so at the cutoff
\\begin{equation}\\label{eq:DnLam}
  D_\\Lambda=\\frac{a-b}{R_\\Lambda-b}=\\frac{a-b}{4\\Lambda^{2}}+O(\\Lambda^{-4}),
\\end{equation}
and
\\begin{equation}\\label{eq:Pilog}
  \\Pi(\\varphi_\\Lambda;\\alpha^{2},k)=-L\\,\\ln D_\\Lambda+O(1),\\qquad
  L=\\frac{1}{g\\,(a-b)} ,
\\end{equation}
because $d[\\Pi+L\\ln D]/du=(1-2L\\alpha^{2}\\sn u\\cn u\\dn u)/D$, and both the
numerator and $D$ vanish simply at $u_1$: there $\\sn^{2}u_1=1/\\alpha^{2}$, so
$(\\sn u\\cn u\\dn u)^{2}=(\\alpha^{2}-1)(\\alpha^{2}-k^{2})/\\alpha^{6}$, and
$4L^{2}\\alpha^{4}$ times that is one, an identity in the three points.  The
difference $\\Pi+L\\ln D$ therefore has a finite limit.  Hence
\\begin{equation}\\label{eq:lograte}
  g\\,(a-b)\\,A_3\\,\\Pi(\\varphi_\\Lambda;\\alpha^{2},k)
  =-A_3\\ln D_\\Lambda+O(1)=2A_3\\ln\\Lambda+O(1):
\\end{equation}
the logarithm of the cutoff, with twice the residue \\eqref{eq:residue} as its
coefficient.
""")

#   §4.9  the identity at every cutoff
reg(u'eq:identity', 'chk', u"§4.9: eq:Qx, eq:lowerx and eq:legdict assembled; nothing new is computed; §9.3 evaluates both sides at one point")
reg(u'eq:asymp',    'chk', u"§4.9: eq:identity with eq:WLam and eq:lograte inserted; F and E at phi_Lambda differ from their limits by O(Lambda^-2)")
W(u"""
\\subsection{The identity at every cutoff}\\label{sec:identity}
Assembling \\eqref{eq:Qx}, \\eqref{eq:lowerx} and \\eqref{eq:legdict},
\\begin{equation}\\label{eq:identity}
  \\begin{split}
  \\int_0^{\\Lambda}p^{2}\\,\\bigl[E^{+}+E^{-}\\bigr]\\,dp
  &=W(R_\\Lambda)+g\\Bigl[A_1\\,\\EllF(\\varphi_\\Lambda,k)
    +A_2\\,\\frac{a-c}{a-b}\\,\\EllE(\\varphi_\\Lambda,k)\\\\
  &\\hphantom{{}=W(R_\\Lambda)+g\\Bigl[}
    +A_3\\,(a-b)\\,\\Pi(\\varphi_\\Lambda;\\alpha^{2},k)\\Bigr],\\\\
  \\sin^{2}\\varphi_\\Lambda&=\\frac{b\\,(R_\\Lambda-a)}{a\\,(R_\\Lambda-b)},
  \\end{split}
\\end{equation}
exact at every $\\Lambda$, with nothing dropped: the left side is the momentum
integral of \\eqref{eq:Omegax} cut at $\\Lambda$, the right side is three
algebraic coefficients, three elliptic ones, and the three points.  This is the
statement announced at the head of the document.  The whole dependence on the
cutoff that grows with it is in $W(R_\\Lambda)$ and in the $\\Pi$: by
\\eqref{eq:WLam} and \\eqref{eq:lograte},
\\begin{equation}\\label{eq:asymp}
  \\int_0^{\\Lambda}p^{2}\\,\\bigl[E^{+}+E^{-}\\bigr]\\,dp
  =\\frac{\\Lambda^{4}}{2}+\\frac{\\rho^{2}\\Lambda^{2}}{2}+2A_3\\ln\\Lambda
  +\\mathcal C+O(\\Lambda^{-2}),
\\end{equation}
with a finite part $\\mathcal C$ made of $\\mathcal C_W$, of $\\EllF(\\varphi_1,k)$ and
$\\EllE(\\varphi_1,k)$, and of the finite remainder of $\\Pi$ at its pole.  The last
piece is the one place where a relation from the tables is needed, and the
next section takes it there.
""")

#   §4.10  the result on one page: the six terms, and the large-Lambda coefficient of each boundary piece
LW.<ww> = LaurentSeriesRing(FAB, default_prec=12)      # ww = 1/t, t = sqrt(R_Lambda)
t_  = 1/ww
Yw  = t_^4 * prod([(1 - e*ww^2) for e in (a, b, c)])^(QQ(1)/2)             # Y at R = t^2, the sheet Y > 0
Lam2w = (t_^2 - a)*(t_^2 - c)/(4*(t_^2 - b))                               # Lambda^2 at R = t^2, eq:p2x
assert Lam2w.valuation() == -2 and Lam2w[-2] == QQ(1)/4 and Lam2w[-1] == 0 and Lam2w[1] == 0
lam0, lam1 = Lam2w[0], Lam2w[2]                                            # Lambda^2 = t^2/4 + lam0 + lam1/t^2 + ...
assert FAB(lam0 + (a + c - b)/4) == 0
def lam_coeffs(P):
    u"""P a Laurent series in 1/t with P = c4 Lambda^4 + c2 Lambda^2 + c0 + O(Lambda^-2): the three coefficients"""
    assert P.valuation() >= -4 and P[-3] == 0 and P[-1] == 0
    p4, p2_, p0 = P[-4], P[-2], P[0]
    c4 = 16*p4
    c2 = 4*(p2_ - c4*lam0/2)
    c0 = p0 - c4*(lam0^2 + lam1/2) - c2*lam0
    return FAB(c4), FAB(c2), FAB(c0)
PIECES = [(w0c*Yw), (s1c*Yw/(t_^2 - b)), (s2c*Yw/(t_^2 - b)^2)]
LC = [lam_coeffs(P) for P in PIECES]
assert [x[0] for x in LC] == [QQ(1)/2, 0, 0]
assert FAB(LC[0][1] - (3*rho2x/4 - nu2x/2)) == 0 and LC[1][1] == 4*s1c and LC[2][1] == 0
assert FAB(LC[1][2] - 2*rho2x*s1c) == 0 and LC[2][2] == s2c
assert FAB(sum(x[1] for x in LC) - rho2x/2) == 0 and FAB(sum(x[2] for x in LC) - polx) == 0
OK(u"the three boundary pieces at large Lambda: Lambda^4 from Y/32 alone (1/2); Lambda^2: 3rho^2/4 - nu^2/2 + 4 s1 = rho^2/2; the constant of Y/32, 2 rho^2 s1 and s2 sum to C_W   [eq:whence]")
#   the physical form of a symmetric function of a, c:  a, c = (S +- w)/2 with w^2 = S^2 - 4P, and w must drop out
PHY.<Mp, Dp, nup> = QQ[]
FPHY = FractionField(PHY)
Sph, Pph = 4*(Mp^2 + Dp^2 + nup^2), 16*Mp^2*nup^2
def to_phys(f):
    f = FAB(f); num, den = f.numerator(), f.denominator()
    PW.<wph> = FPHY[]
    sub = {'a': (FPHY(Sph) + wph)/2, 'c': (FPHY(Sph) - wph)/2, 'b': FPHY(4*nup^2)}
    numw, denw = PW(num(**sub)), PW(den(**sub))
    rel = wph^2 - (FPHY(Sph)^2 - 4*FPHY(Pph))
    numw, denw = numw % rel, denw % rel
    assert numw.degree() <= 0 and denw.degree() <= 0, u"not symmetric in a, c"
    return FPHY(numw[0])/FPHY(denw[0])
rhoP = Mp^2 + Dp^2
assert FPHY(to_phys(LC[0][2]) - (3*rhoP^2/16 + nup^2*(2*Dp^2 - Mp^2)/4)) == 0
assert FPHY(to_phys(LC[1][2]) - rhoP*(2*nup^2 - rhoP)/8) == 0 and FPHY(to_phys(LC[1][1]) - (2*nup^2 - rhoP)/4) == 0
assert FPHY(to_phys(polx) - (nup^2*Dp^2/12 + rhoP^2/16)) == 0 and FPHY(to_phys(c3x) - (2*nup^2*Dp^2 - rhoP^2/2)) == 0
OK(u"in the physical variables: the constant of Y/32 is 3rho^4/16 + nu^2(2 Delta^2 - M^2)/4;  2 rho^2 s1 = rho^2(2nu^2 - rho^2)/8;  C_W = nu^2 Delta^2/12 + rho^4/16")
reg(u'eq:six',    'chk', u"§4.10: eq:identity with eq:Wdef written out; nothing new")
reg(u'eq:whence', 'chk', u"§4.10: each boundary piece expanded as a Laurent series in 1/sqrt(R_Lambda) and re-expanded in Lambda with eq:RLam; every entry by the dictionary; the column sums are 1/2, rho^2/2 and C_W")
W(u"""
\\subsection{The result on one page}\\label{sec:onepage}
Equation \\eqref{eq:identity} with \\eqref{eq:Wdef} written out is a sum of six
terms, three algebraic and three elliptic, and each has a birthplace in the
reduction:
\\begin{equation}\\label{eq:six}
  {\\renewcommand{\\arraystretch}{1.5}
  \\begin{array}{r@{\\;}l@{\\qquad}l}
  \\displaystyle\\int_0^{\\Lambda}p^{2}\\,\\bigl[E^{+}+E^{-}\\bigr]\\,dp
   &=\\ \\tfrac1{32}\\,Y_\\Lambda & \\text{move 1: the power }R^{3}\\\\
   &+\\ s_1\\,Y_\\Lambda/(R_\\Lambda-b) & \\text{move 2: the power }R^{2}\\\\
   &+\\ s_2\\,Y_\\Lambda/(R_\\Lambda-b)^{2} & \\text{move 3: the pole }(R-b)^{-2}\\\\
   &+\\ g\\,A_1\\,\\EllF(\\varphi_\\Lambda,k) & \\text{first kind: the constant of the remainder}\\\\
   &+\\ g\\,A_2\\,\\tfrac{a-c}{a-b}\\,\\EllE(\\varphi_\\Lambda,k) & \\text{second kind: the simple pole at }b\\text{, kept}\\\\
   &+\\ g\\,A_3\\,(a-b)\\,\\Pi(\\varphi_\\Lambda;\\alpha^{2},k) & \\text{third kind: the residue}
  \\end{array}}
\\end{equation}
with $Y_\\Lambda$ of \\eqref{eq:RLam}.  Their behaviour at large $\\Lambda$, term by
term --- each algebraic term expanded as a Laurent series in $1/\\sqrt{R_\\Lambda}$
and re-expanded in $\\Lambda$ with \\eqref{eq:RLam} --- is
\\begin{equation}\\label{eq:whence}
  {\\renewcommand{\\arraystretch}{1.45}
  \\begin{array}{l|ccc|c}
  & \\Lambda^{4} & \\Lambda^{2} & \\Lambda^{0} & \\ln\\Lambda\\\\ \\hline
  \\tfrac1{32}\\,Y_\\Lambda & \\tfrac12 & \\tfrac34\\rho^{2}-\\tfrac12\\nu^{2}
     & \\tfrac3{16}\\rho^{4}+\\tfrac14\\nu^{2}(2\\Delta^{2}-M^{2}) & \\\\
  s_1\\,Y_\\Lambda/(R_\\Lambda-b) & & \\tfrac12\\nu^{2}-\\tfrac14\\rho^{2}
     & \\tfrac18\\rho^{2}(2\\nu^{2}-\\rho^{2}) & \\\\
  s_2\\,Y_\\Lambda/(R_\\Lambda-b)^{2} & & & -\\tfrac23\\nu^{2}\\Delta^{2} & \\\\
  g\\,A_1\\,\\EllF & & & g\\,A_1\\,\\EllF(\\varphi_1,k) & \\\\
  g\\,A_2\\,\\tfrac{a-c}{a-b}\\,\\EllE & & & g\\,A_2\\,\\tfrac{a-c}{a-b}\\,\\EllE(\\varphi_1,k) & \\\\
  g\\,A_3\\,(a-b)\\,\\Pi & & & \\text{finite part: next section} & 2A_3\\\\ \\hline
  \\text{sum} & \\tfrac12 & \\tfrac12\\rho^{2} & \\mathcal C_W+\\text{elliptic} & 2A_3
  \\end{array}}
\\end{equation}
Four things are visible in the table.  The quartic divergence comes from the
bare term alone, with the coefficient of the free case.  The quadratic one is
$\\rho^{2}\\Lambda^{2}/2$ only in the sum: the bare term carries
$\\tfrac34\\rho^{2}-\\tfrac12\\nu^{2}$, the simple-pole term returns
$\\tfrac12\\nu^{2}-\\tfrac14\\rho^{2}$, and the potential cancels --- the integral
has no divergence that depends on $\\nu$ through a power of the cutoff.  And
the constant $\\mathcal C_W$ of \\eqref{eq:WLam} is the sum of the three entries
of the third column, in which $M^{2}\\nu^{2}$ cancels as well.  The logarithm
comes from the third kind alone, with twice the residue \\eqref{eq:residue} as its
coefficient: that is the one place where a divergence knows the medium.
""")

#   §4.11 the potential at the cutoff
reg(u'eq:OmegaLam',  'chk', u"§4.11: eq:Omegax at the cutoff with eq:six inserted; nothing new")
reg(u'eq:OmegaAsym', 'chk', u"§4.11: eq:OmegaLam with the column sums of eq:whence")
W(u"""
\\subsection{The potential at the cutoff}\\label{sec:OmegaLam}
Inserting \\eqref{eq:six} into \\eqref{eq:Omegax} at the cutoff gives the
thermodynamic potential with every contribution written out:
\\begin{equation}\\label{eq:OmegaLam}
  \\begin{split}
  \\Omega_\\Lambda=\\frac{(M-m_0)^{2}+\\Delta^{2}}{4G}
  -\\frac{N_c}{\\pi^{2}}\\Bigl\\{&\\Bigl[\\frac1{32}+\\frac{s_1}{R_\\Lambda-b}
     +\\frac{s_2}{(R_\\Lambda-b)^{2}}\\Bigr]Y_\\Lambda\\\\
  &+g\\bigl[A_1\\EllF(\\varphi_\\Lambda,k)+A_2\\,\\frac{a-c}{a-b}\\,\\EllE(\\varphi_\\Lambda,k)
   +A_3(a-b)\\,\\Pi(\\varphi_\\Lambda;\\alpha^{2},k)\\bigr]\\Bigr\\}.
  \\end{split}
\\end{equation}
Every symbol on the right is an explicit function of $(M,\\Delta,\\nu)$ and
$\\Lambda$: the three points by \\eqref{eq:abc} and \\eqref{eq:triangle};
$R_\\Lambda$ and $Y_\\Lambda$ by \\eqref{eq:RLam}; $s_1,s_2$ by
\\eqref{eq:threemoves}; $A_1,A_2,A_3$ by \\eqref{eq:Acoef}--\\eqref{eq:Bcoef};
$k,\\alpha^{2},g$ by \\eqref{eq:legsub}; $\\varphi_\\Lambda$ by
\\eqref{eq:identity}.  No equation has to be solved to evaluate it.  The
formula is exact at every $\\Lambda$: it \\emph{is} the model with a sharp
three-momentum cutoff, and it is the object from which everything below is
derived.  As $\\Lambda\\to\\infty$, by the column sums of \\eqref{eq:whence},
\\begin{equation}\\label{eq:OmegaAsym}
  \\Omega_\\Lambda=\\frac{(M-m_0)^{2}+\\Delta^{2}}{4G}
  -\\frac{N_c}{\\pi^{2}}\\Bigl[\\frac{\\Lambda^{4}}{2}+\\frac{\\rho^{2}\\Lambda^{2}}{2}
  +2A_3\\ln\\Lambda+\\mathcal C\\Bigr]+O(\\Lambda^{-2}) ,
\\end{equation}
four contributions of four characters.  A constant, free of every parameter,
which cancels in any difference of potentials.  A term proportional to
$\\rho^{2}\\Lambda^{2}=(M^{2}+\\Delta^{2})\\Lambda^{2}$, of the same form as the
mean-field term in front, which a cutoff-dependent coupling absorbs; neither
of these two carries the potential.  The logarithm, whose coefficient is twice the
residue \\eqref{eq:residue} and does carry it.  And the finite part
$\\mathcal C$, in which all the elliptic content sits.  What a regularization
keeps of each is the subject of Sec.~\\ref{sec:scheme}.
""")

# ============================================================================
#  §5  THE FINITE PART
# ============================================================================
print(u"")
SEC(u"§5")
W(u"\\section{The finite part}\\label{sec:finite}")
W(u"""
Two of the three survivors have finite limits at the cutoff; the third diverges
because its pole sits on the endpoint, and \\eqref{eq:lograte} gave the rate.
What is left is its finite remainder, and for that one relation from the tables
is needed: the change of parameter of the third kind, which exchanges the pole
at $\\alpha^{2}$ for a pole at $\\omega^{2}=k^{2}/\\alpha^{2}$ that lies safely away
from the endpoint, at the price of an elementary function --- and it is that
elementary function that carries the logarithm.
""")

#   §5.1  the connection formula and its degeneration at the endpoint, in the ring of (a, b, g)
om2l = k2l/alpha2
assert FLG(om2l - (FLG(bl) - cl)/(FLG(al) - cl)) == 0
assert FLG(1 - om2l/alpha2 - (FLG(al) - FLG(bl))*(FLG(al) + FLG(bl) - cl)/(FLG(al)*(FLG(al) - cl))) == 0      # sin^2 phi_1 = 1/alpha^2
OK(u"omega^2 = k^2/alpha^2 = (b-c)/(a-c);  1 - omega^2 sin^2 phi_1 = (a-b)(a+b-c)/[a(a-c)] > 0: the new pole is off the path")
UG.<Rg> = FLG[]
FUG = FractionField(UG)
csc2 = FLG(al)*(FUG(Rg) - FLG(bl))/(FLG(bl)*(FUG(Rg) - FLG(al)))                       # csc^2 phi along the path
assert FUG(csc2 - alpha2 - alpha2*(FLG(al) - FLG(bl))/(FUG(Rg) - FLG(al))) == 0
OK(u"csc^2 phi - alpha^2 = alpha^2 (a-b)/(R-a) along the path: the second argument of R_C vanishes as 1/R_Lambda   [eq:degen]")
x1l = (alpha2 - 1)*(alpha2 - k2l)                                                      # (c-1)(c-k^2) at c = alpha^2
assert FLG(4*Ll^2*x1l - alpha2) == 0
OK(u"alpha/(2 sqrt((alpha^2-1)(alpha^2-k^2))) = L: the coefficient of the Carlson logarithm is the L of eq:Pilog")
assert FLG(16*x1l/((FLG(al) - FLG(bl))*alpha2*(alpha2 - om2l)) - 16/(FLG(al) + FLG(bl) - cl)) == 0
assert aT + bT - cT == 4*(At*Bt + nut^2)
OK(u"16 (alpha^2-1)(alpha^2-k^2)/[(a-b) alpha^2 (alpha^2-omega^2)] = 16/(a+b-c) = 4/(l+ l- + nu^2): the constant of the logarithm   [eq:logconst]")
reg(u'eq:degen',    'chk', u"§5.1: csc^2 phi - alpha^2 = alpha^2 (a-b)/(R-a) as rational functions of R over the ring of (a, b, g)")
reg(u'eq:logconst', 'chk', u"§5.1: 4 L^2 (alpha^2-1)(alpha^2-k^2) = alpha^2 and the argument of the logarithm, identities in (a, b, g); a+b-c = 4(l+ l- + nu^2) in the triangle")
W(u"""
\\subsection{The connection formula at the endpoint}
\\tabbox{DLMF 19.7.8 with 19.2.17 and 19.2.19 --- change of parameter}{%
Let $c=\\csc^{2}\\varphi\\neq\\alpha^{2}$ and $\\alpha^{2}\\omega^{2}=k^{2}$.  Then
\\[
  \\Pi(\\varphi;\\alpha^{2},k)+\\Pi(\\varphi;\\omega^{2},k)
  =\\EllF(\\varphi,k)+\\sqrt{c}\\,R_C\\bigl((c-1)(c-k^{2}),\\,(c-\\alpha^{2})(c-\\omega^{2})\\bigr),
\\]
with Carlson's degenerate integral
$R_C(x,y)=\\tfrac12\\int_0^{\\infty}dt\\,(t+x)^{-1/2}(t+y)^{-1}$, which for
$0<y<x$ is $R_C(x,y)=\\operatorname{artanh}\\sqrt{(x-y)/x}\\,\\big/\\sqrt{x-y}$ and
hence, as $y\\to0^{+}$, $R_C(x,y)=\\dfrac{1}{2\\sqrt x}\\ln\\dfrac{4x}{y}+O(y\\ln y)$.
The square root on $c$ is easy to lose in transcription, and the relation
fails without it.  (In this box $c$ is the tables' letter for $\\csc^{2}\\varphi$,
not the point of \\eqref{eq:abc}.)}
Along the path $\\csc^{2}\\varphi$ is a rational function of $R$ by
\\eqref{eq:legsub}, and
\\begin{equation}\\label{eq:degen}
  \\csc^{2}\\varphi-\\alpha^{2}=\\frac{\\alpha^{2}\\,(a-b)}{R-a}:
\\end{equation}
the second argument of $R_C$ vanishes like $1/R_\\Lambda$ as the cutoff goes to
infinity, and that is where the logarithm of \\eqref{eq:Pilog} comes from ---
not an accident of the problem, but the connection formula degenerating at
the one point where the pole meets the limit.  At the endpoint
$\\csc^{2}\\varphi=\\alpha^{2}$ the first argument is
$x_1=(\\alpha^{2}-1)(\\alpha^{2}-k^{2})$, and $\\alpha/(2\\sqrt{x_1})=L$, the same
$L=1/[g(a-b)]$ as in \\eqref{eq:Pilog}; with
$\\csc^{2}\\varphi-\\alpha^{2}=\\alpha^{2}D_\\Lambda\\,[1+O(\\Lambda^{-2})]$ by
\\eqref{eq:degen} and \\eqref{eq:DnLam}, the elementary term is
$-L\\ln D_\\Lambda+L\\ln\\bigl[4x_1/(\\alpha^{2}(\\alpha^{2}-\\omega^{2}))\\bigr]+o(1)$.
The constant simplifies in the three points, and then in the triangle:
\\begin{equation}\\label{eq:logconst}
  \\begin{gathered}
  \\frac{16\\,(\\alpha^{2}-1)(\\alpha^{2}-k^{2})}{(a-b)\\,\\alpha^{2}(\\alpha^{2}-\\omega^{2})}
  =\\frac{16}{a+b-c}=\\frac{4}{\\ell_+\\ell_-+\\nu^{2}},\\\\
  \\omega^{2}=\\frac{b-c}{a-c},\\qquad \\sin^{2}\\varphi_1=\\frac{b}{a},
  \\end{gathered}
\\end{equation}
where the factor $(a-b)$ on the left is the one that
$D_\\Lambda=(a-b)/(R_\\Lambda-b)$ brings in.  The new third kind,
$\\Pi(\\varphi_1;\\omega^{2},k)$, is finite:
$\\omega^{2}\\sin^{2}\\varphi_1=b(b-c)/[a(a-c)]<1$.
""")

#   §5.2  the finite part assembled
reg(u'eq:Cfin',    'chk', u"§5.2: eq:identity at Lambda -> infinity with eq:WLam, the connection formula at the endpoint and eq:logconst; the limit is evaluated numerically against the exact identity in §9.3")
reg(u'eq:asympC',  'chk', u"§5.2: eq:asymp with the finite part written out")
#   §5.2  the connection formula along the whole path: the elementary term is
#   2 L artanh t with t = Y/[R(R-c)].  Checked by differentiation in Q(a, b, c, R): both sides vanish at R = a, and
#   d/dR of both, times g Y (a-b), agree; du = dR/(g Y) by eq:legdict, 1 - alpha^2 sn^2 = (a-b)/(R-b) by eq:legsub,
#   d artanh t = (t^2)'/[2 t (1-t^2)] dR and 1/t = R(R-c)/Y.
P5.<a5, b5, c5, R5> = QQ[]
F5 = FractionField(P5)
sn2_5 = F5(b5*(R5 - a5))/F5(a5*(R5 - b5))                                              # eq:legsub
om2_5 = F5(b5 - c5)/F5(a5 - c5)
assert om2_5 == (F5(a5*(b5 - c5))/F5(b5*(a5 - c5)))/(F5(a5)/F5(b5))                   # omega^2 = k^2/alpha^2
assert 1 - (F5(a5)/F5(b5))*sn2_5 == F5(a5 - b5)/F5(R5 - b5)
t2_5 = F5((R5 - a5)*(R5 - b5))/F5(R5*(R5 - c5))                                        # t^2 = Y^2/[R(R-c)]^2
assert t2_5 == F5(R5*(R5 - a5)*(R5 - b5)*(R5 - c5))/F5(R5*(R5 - c5))^2
assert 1 - t2_5 == F5((a5 + b5 - c5)*R5 - a5*b5)/F5(R5*(R5 - c5))
assert (R5 - b5) + (a5 - b5)/(1 - om2_5*sn2_5) - (a5 - b5) == t2_5.derivative(R5)*R5*(R5 - c5)/(1 - t2_5)
assert t2_5.subs({R5: a5}) == 0 and sn2_5.subs({R5: a5}) == 0
assert ((a5 + b5 - c5)*R5 - a5*b5).subs({R5: a5}) == a5*(a5 - c5)                      # > 0, and increasing in R: 0 <= t < 1 on the path
lim5 = (1 - t2_5)*R5                                                                   # -> a+b-c as R -> infinity
assert lim5.numerator().degree(R5) == lim5.denominator().degree(R5) == 1
assert lim5.numerator().coefficient({R5: 1})/lim5.denominator().coefficient({R5: 1}) == a5 + b5 - c5
OK(u"along the path Pi(phi; alpha^2, k) + Pi(phi; omega^2, k) = F(phi, k) + 2 L artanh t, t = Y/[R(R-c)]: both sides vanish at R = a, their R-derivatives agree in Q(a,b,c,R); 1 - t^2 = [(a+b-c)R - ab]/[R(R-c)], 0 <= t < 1; 2 A3 artanh t_Lambda = A3 ln[16 Lambda^2/(a+b-c)] + O(Lambda^-2)   [eq:identlog]")
reg(u'eq:identlog', 'chk', u"§5.2: the connection formula along the path, by differentiation in Q(a, b, c, R); eq:identity with g(a-b)L = 1; quadrature at Lambda = 2 and 10 in §9.3")
W(u"""
\\subsection{The finite part}
Putting the connection formula into \\eqref{eq:identity} and letting
$\\Lambda\\to\\infty$: the term $-A_3\\ln D_\\Lambda$ is $2A_3\\ln\\Lambda+A_3\\ln[4/(a-b)]$ by
\\eqref{eq:DnLam}, the first two survivors go to their values at $\\varphi_1$, and
everything else is finite:
\\begin{equation}\\label{eq:Cfin}
  \\begin{split}
  \\mathcal C&=\\mathcal C_W
  +g\\,A_1\\,\\EllF(\\varphi_1,k)+g\\,A_2\\,\\frac{a-c}{a-b}\\,\\EllE(\\varphi_1,k)\\\\
  &\\quad+g\\,(a-b)\\,A_3\\,\\bigl[\\EllF(\\varphi_1,k)-\\Pi(\\varphi_1;\\omega^{2},k)\\bigr]
  +A_3\\ln\\frac{16}{a+b-c},\\\\
  \\sin^{2}\\varphi_1&=\\frac{b}{a},\\qquad
  k^{2}=\\frac{a\\,(b-c)}{b\\,(a-c)},\\qquad
  \\omega^{2}=\\frac{b-c}{a-c},\\qquad
  g=\\frac{2}{\\sqrt{b\\,(a-c)}} ,
  \\end{split}
\\end{equation}
and the identity \\eqref{eq:asymp} reads, in full,
\\begin{equation}\\label{eq:asympC}
  \\begin{split}
  \\int_0^{\\Lambda}p^{2}\\,\\bigl[E^{+}+E^{-}\\bigr]\\,dp
  &=\\frac{\\Lambda^{4}}{2}+\\frac{\\rho^{2}\\Lambda^{2}}{2}
  +A_3\\ln\\frac{4\\Lambda^{2}}{\\ell_+\\ell_-+\\nu^{2}}+\\mathcal C_W\\\\
  &\\quad+g\\Bigl[(A_1+(a-b)A_3)\\,\\EllF(\\varphi_1,k)+A_2\\,\\frac{a-c}{a-b}\\,\\EllE(\\varphi_1,k)\\\\
  &\\qquad\\quad-(a-b)\\,A_3\\,\\Pi(\\varphi_1;\\omega^{2},k)\\Bigr]+O(\\Lambda^{-2}) .
  \\end{split}
\\end{equation}
Three numbers --- $\\EllF$, $\\EllE$ and one $\\Pi$ at the fixed angle $\\varphi_1$, all
three incomplete Legendre integrals --- and one logarithm carry the whole
transcendental content of the potential.  The logarithm's argument is
dimensionless, as it must be: the scale of the logarithm is
$\\tfrac12\\sqrt{\\ell_+\\ell_-+\\nu^{2}}$, a scale the problem makes itself --- $\\rho/2$ at
$\\nu=0$, as in \\eqref{eq:free3}.  Everything in \\eqref{eq:asympC} is a known
function of the three points, and the three points are known functions of
$(M,\\Delta,\\nu)$ by \\eqref{eq:abc}: this is the closed form.

The connection formula holds along the whole path, not only at its end, and
the logarithm can be taken out at every cutoff.  By \\eqref{eq:legsub} the box
reads, along the path,
$\\Pi(\\varphi;\\alpha^{2},k)+\\Pi(\\varphi;\\omega^{2},k)=\\EllF(\\varphi,k)+2L\\operatorname{artanh}t$,
with $t=Y/[R\\,(R-c)]$ and $1-t^{2}=[(a+b-c)R-ab]/[R\\,(R-c)]$, so that
$0\\le t<1$ on the path.  Both sides vanish at $R=a$, and their derivatives in
$R$ agree as rational functions of $R$, which the script checks.  Put into
\\eqref{eq:identity}, with $g\\,(a-b)\\,L=1$, this gives
\\begin{equation}\\label{eq:identlog}
  \\begin{split}
  \\int_0^{\\Lambda}p^{2}\\,\\bigl[E^{+}+E^{-}\\bigr]\\,dp
  &=W(R_\\Lambda)+2A_3\\operatorname{artanh}t_\\Lambda\\\\
  &\\quad+g\\Bigl[(A_1+(a-b)A_3)\\,\\EllF(\\varphi_\\Lambda,k)+A_2\\,\\frac{a-c}{a-b}\\,\\EllE(\\varphi_\\Lambda,k)\\\\
  &\\qquad\\quad-(a-b)\\,A_3\\,\\Pi(\\varphi_\\Lambda;\\omega^{2},k)\\Bigr],\\qquad
  t_\\Lambda=\\frac{Y_\\Lambda}{R_\\Lambda\\,(R_\\Lambda-c)} ,
  \\end{split}
\\end{equation}
exact at every $\\Lambda$, like \\eqref{eq:identity}.  The powers of the cutoff
are in the boundary term, the logarithm is the one elementary function
$2A_3\\operatorname{artanh}t_\\Lambda$, and the bracket is bounded.  As
$\\Lambda\\to\\infty$, $1-t_\\Lambda^{2}=(a+b-c)/R_\\Lambda+O(R_\\Lambda^{-2})$ gives
$2A_3\\operatorname{artanh}t_\\Lambda=A_3\\ln[16\\Lambda^{2}/(a+b-c)]+O(\\Lambda^{-2})$,
and \\eqref{eq:asympC} follows again.  Its remainder $O(\\Lambda^{-2})$ is
therefore explicit: it is the sum of the terms of \\eqref{eq:identlog}, each
minus its limit.  Which of the terms of \\eqref{eq:asympC} a regularization
keeps, and what a cutoff kept at a finite value adds to it, are the two
questions of Sec.~\\ref{sec:scheme}.
""")

# ============================================================================
#  §6  THE END OF THE PATH: WHAT A REGULARIZATION CAN CHANGE
# ============================================================================
print(u"")
SEC(u"§6")
W(u"\\section{The end of the path: what a regularization can change}\\label{sec:scheme}")

#   §6.2  the three numbers at the puncture, read off locally: the two explicit levels as Laurent series in w = 1/p
LPp.<wp> = LaurentSeriesRing(FPHY, default_prec=16)
rootM  = (1 + Mp^2*wp^2)^(QQ(1)/2)                                             # E_p/p
Eplus  = (1/wp)*((rootM + nup*wp)^2 + Dp^2*wp^2)^(QQ(1)/2)
Eminus = (1/wp)*((rootM - nup*wp)^2 + Dp^2*wp^2)^(QQ(1)/2)
fser = Eplus + Eminus
c3P = PHY(2*nup^2*Dp^2 - rhoP^2/2)
assert all(fser[k] == 0 for k in range(-2, 10, 2))
assert fser[-1] == 2 and fser[1] == rhoP and fser[3] == c3P/2
OK(u"E+ + E- = 2p + rho^2/p + (nu^2 Delta^2 - rho^4/4)/p^3 + O(p^-5), odd in p; the three numbers read off at the puncture, the third equal to 2 A3 of eq:remx   [eq:puncture]")
reg(u'eq:puncture', 'chk', u"§6.2: the two explicit levels as Laurent series in 1/p; their sum is odd in p and its three leading coefficients are 2, rho^2 and nu^2 Delta^2 - rho^4/4 = 2 A3")

#   §6.2, continued:  what a change of the rule can do: a rescaling and a smooth cutoff function; a cutoff redefined at order 1/Lambda
SH.<eps, rh2s> = QQ[]                                                          # eps the shift, rh2s = rho^2
FSH = FractionField(SH)
LSH.<el> = LaurentSeriesRing(FSH, default_prec=8)                              # el = 1/Lambda
Lsh = 1/el + eps*el                                                            # Lambda + eps/Lambda
sh4, sh2 = Lsh^4/2, rh2s*Lsh^2/2
assert sh4[-4] == QQ(1)/2 and sh4[-3] == 0 and sh4[-2] == 2*eps and sh4[-1] == 0 and sh4[0] == 3*eps^2
assert sh2[-2] == rh2s/2 and sh2[-1] == 0 and sh2[0] == eps*rh2s
PSH.<ep> = PowerSeriesRing(FSH, default_prec=8)
assert (1 + eps*ep^2).log().valuation() == 2                                   # ln(Lambda + eps/Lambda) - ln Lambda = O(Lambda^-2)
OK(u"Lambda -> Lambda + eps/Lambda:  Lambda^4/2 -> Lambda^4/2 + 2 eps Lambda^2 + 3 eps^2,  rho^2 Lambda^2/2 -> rho^2 Lambda^2/2 + eps rho^2,  ln Lambda -> ln Lambda + O(Lambda^-2): a cutoff redefined at order 1/Lambda leaves finite terms proportional to 1 and rho^2")
xg = var('xg')
mom3 = integrate(2*xg^3*exp(-xg^2), xg, 0, oo)
mom1 = integrate(xg*exp(-xg^2), xg, 0, oo)
mom0 = integrate(2*xg*exp(-xg^2)*log(xg), xg, 0, oo)                           # = int_0^oo [chi - theta(1-x)] dx/x after one integration by parts
assert bool(mom3 == 1) and bool(mom1 == QQ(1)/2) and bool(mom0 == -euler_gamma/2)
OK(u"the Gaussian cutoff function exp(-p^2/Lambda^2): the three moments are 1, 1/2 and -gamma_E/2, exactly   [eq:window]")
reg(u'eq:window', 'chk', u"§6.2: the three moments of the Gaussian cutoff function, integrated in closed form by the CAS; the third after one integration by parts")

#   §6.3  C_W is not in the span of the three numbers
polP = PHY(nup^2*Dp^2/12 + rhoP^2/16)
basisP = [PHY(1), PHY(rhoP), c3P]
monosP = sorted(set(m for f in basisP + [polP] for m in f.dict()))
rank3 = matrix(QQ, [[f.dict().get(m, 0) for m in monosP] for f in basisP]).rank()
rank4 = matrix(QQ, [[f.dict().get(m, 0) for m in monosP] for f in basisP + [polP]]).rank()
assert rank3 == 3 and rank4 == 4
assert PHY(polP + c3P/8 - nup^2*Dp^2/3) == 0
assert PHY((2*nup)^2*Dp^2/2 - rhoP^2/2) == c3P                                     # I_0 (mu_I^2 Delta^2/2 - rho^4/2) = 4 I_0 A3 at mu_I = 2 nu
OK(u"the bosonized logarithm: (1/2) mu_I^2 Delta^2 - (1/2) rho^4 = 4 A3 at mu_I = 2 nu, as polynomials (the proportion of nu^2 Delta^2 to rho^4 in A3)")
OK(u"C_W is not in span{1, rho^2, A3}: the four are of rank four;  C_W = -A3/2 + nu^2 Delta^2/3                 [eq:polspan]")
reg(u'eq:polspan', 'chk', u"§6.3: the monomial vectors of 1, rho^2, A3 and C_W in (M, Delta, nu) have rank four; C_W + A3/2 = nu^2 Delta^2/3 as polynomials")
#   §6.4  the two levels one by one, from the series of §6.2
assert Eplus[-1] == 1 and Eminus[-1] == 1 and Eplus[0] == nup and Eminus[0] == -nup and Eplus[1] == rhoP/2 and Eminus[1] == rhoP/2
OK(u"level by level: E+- = p +- nu + rho^2/(2p) + O(p^-2); the shifts +-nu sum to zero, their squares to 2 nu^2          [eq:energyreg]")
reg(u'eq:energyreg', 'chk', u"§6.4: the two levels as Laurent series in 1/p, to the order shown; the coefficient of the proper-time kernel is confirmed numerically in §9.3")
W(u"""
The reduction has put everything that diverges at one end of the path: in the
boundary term taken there and in one logarithm.  A regularization is then a
rule for that end: where the integral is stopped, or how the integrand is made
to fade as the momentum grows.  This section says what such a rule can
change and what it cannot: which rules give the same potential, by how much
they differ, and what in the finite part none of them can touch.

\\subsection{A rule for the end of the path}
Stop the integral at the momentum $\\Lambda$.  By \\eqref{eq:asymp} it is then
$\\tfrac12\\Lambda^{4}+\\tfrac12\\rho^{2}\\Lambda^{2}+2A_3\\ln\\Lambda+\\mathcal C$,
up to terms that vanish as $\\Lambda$ grows.  Three functions of one scale
carry everything that grows.  The number $\\mathcal C$ is the only term that
does not depend on where the integral is stopped: it is the finite part
\\eqref{eq:Cfin}, a property of the state.  A rule can stop the integral
sooner or later, sharply or gradually; whatever it does, it puts its own scale
in the place of $\\Lambda$, and what happens to the finite part can be read
off from the three coefficients $\\tfrac12$, $\\tfrac12\\rho^{2}$ and
$2A_3$.

\\subsection{Rules that know only the momentum}
What may the rule know?  If it is to belong to the model and to be the same
for every state, it may know the momentum and nothing about the state: not
where the apex stands, and not how long the base is.  The simplest such rule
is the one just taken, to stop at a given momentum.

The three coefficients need none of the reduction: they come from the
expansion of the sum of the two levels at large momenta.  The two levels of \\eqref{eq:levels} are
explicit, and expanded in $1/p$ their sum is odd in $p$:
\\begin{equation}\\label{eq:puncture}
  E^{+}+E^{-}=2p+\\frac{\\rho^{2}}{p}+\\frac{\\nu^{2}\\Delta^{2}-\\rho^{4}/4}{p^{3}}+O(p^{-5}) .
\\end{equation}
Multiplied by $p^{2}$ and integrated to $\\Lambda$, the three terms are the
three divergences of \\eqref{eq:asympC}, and the rest of the integrand is
integrable to infinity.  The coefficient of $p^{-3}$ is $2A_3$, twice the
residue \\eqref{eq:residue}: what the reduction found at the puncture is the
coefficient of the local expansion, as it must be.  Whatever acts on the momentum
alone sees these three numbers and nothing else.

Two ways of changing such a rule show how much it can do.  A rescaling of
the cutoff by a constant factor multiplies the two powers by constants and
adds $2A_3$ times the logarithm of the factor to the finite part.  A smooth cutoff
function $\\chi(p/\\Lambda)$ (a form factor) in place of the sharp cutoff, with
$\\chi(0)=1$ and fast decay,
changes the integral by
$\\int_0^{\\infty}p^{2}(E^{+}+E^{-})\\,[\\chi(p/\\Lambda)-\\theta(\\Lambda-p)]\\,dp$; the
bracket lives at $p\\sim\\Lambda$, where \\eqref{eq:puncture} holds, and the terms
beyond $p^{-3}$ contribute nothing in the limit.  What remains is three moments
of the cutoff function in the variable $x=p/\\Lambda$, one for each number.  For
the sharp cutoff the first two are $\\int_0^{1}2x^{3}\\,dx=\\tfrac12$ and
$\\int_0^{1}x\\,dx=\\tfrac12$, the coefficients of the two powers.  For the
Gaussian $\\chi=e^{-x^{2}}$ the three moments are
\\begin{equation}\\label{eq:window}
  \\int_0^{\\infty}2x^{3}\\chi\\,dx=1,\\qquad
  \\int_0^{\\infty}x\\chi\\,dx=\\frac12,\\qquad
  \\int_0^{\\infty}\\bigl[\\chi-\\theta(1-x)\\bigr]\\frac{dx}{x}=-\\frac{\\gamma_E}{2} ,
\\end{equation}
the third taken with the sharp cutoff subtracted; so the Gaussian cutoff doubles the
$\\Lambda^{4}$ term, leaves the $\\Lambda^{2}$ term as it
was, and shifts the finite part by $-\\gamma_E A_3$.  The two powers of the
cutoff leave a trace of their own: if the cutoff is redefined by an amount of
order $1/\\Lambda$, they leave behind finite terms proportional to $1$ and to
$\\rho^{2}$.  In every case the finite
part moves within $\\operatorname{span}\\{1,\\rho^{2},A_3\\}$, with coefficients
that depend on the rule and not on the state.

Two rules will be called \\emph{equivalent} if, as the cutoff is let go to
infinity, the potentials they give differ only by a combination of $1$,
$\\rho^{2}$ and $A_3$ whose three coefficients do not depend on the state
$(M,\\Delta,\\nu)$.  The rules above are equivalent to the sharp cutoff at a
given momentum, and so is every rule that knows the momentum alone, since by
\\eqref{eq:puncture} it meets the three numbers and nothing else.  Of the three
coefficients of a rule, that of $1$ only adds a constant to the potential;
that of $\\rho^{2}$ goes into the coupling and that of $A_3$ into the scale of
the logarithm, where the conditions on the vacuum fix them together with the
parameters of the model (Sec.~\\ref{sec:vacuum}).  After that all these rules
give one and the same potential.  It is written out in Sec.~\\ref{sec:class} in its simplest
form, with the cutoff taken to infinity: the potential with the cutoff
removed.  The sharp cutoff kept at a finite momentum does not give it: the
difference is the $O(\\Lambda^{-2})$ term of \\eqref{eq:OmegaAsym}, which is not a
choice of rule but a change of model.

\\subsection{What none of these rules can touch}
The constant of the boundary term is not in the span:
\\begin{equation}\\label{eq:polspan}
  \\mathcal C_W\\notin\\operatorname{span}\\{1,\\rho^{2},A_3\\},\\qquad
  \\mathcal C_W=-\\frac{A_3}{2}+\\frac{\\nu^{2}\\Delta^{2}}{3} ,
\\end{equation}
the four being of rank four as polynomials in $(M,\\Delta,\\nu)$.  The first
part of $\\mathcal C_W$ is a convention: it is what a rescaling of the cutoff
by $e^{-1/4}$ adds.  The second is not.  A rule that knows only the momentum
can move the
finite part along $A_3$, in which $\\nu^{2}\\Delta^{2}$ and $\\rho^{4}$ come in a
fixed proportion, and so, once one vacuum condition fixes the scale of the
logarithm, both parts of $A_3$ are fixed together.  The finite part modulo the span is the same for all these
rules, and it is this, taken as a whole, that is a prediction and not a
convention.  $\\mathcal C_W$ contributes to it on the same footing
as the three elliptic terms of \\eqref{eq:Cfin}: the term
$\\tfrac13\\nu^{2}\\Delta^{2}$, which \\eqref{eq:whence} traced to the boundary
term, cannot be discarded with the conventions.

The proportion has a familiar origin.  In the bosonized form of the model the
meson kinetic term and the quartic coupling come with one and the same
logarithmic integral $I_0$ (Eq.~(2.12) of T.~Eguchi, Phys.\\ Rev.\\ D \\textbf{14},
2755 (1976)), which is how the compositeness condition appears there
(K.~Shizuya, Phys.\\ Rev.\\ D \\textbf{21}, 2327 (1980)).  Neither has a chemical
potential.  The isospin potential enters the time derivative of the charged
pions, $|(\\partial_0-i\\mu_I)\\pi|^{2}$, so that statically the kinetic term gives
$\\tfrac12\\mu_I^{2}(\\pi_1^{2}+\\pi_2^{2})$ with the same factor; with
$\\Delta^{2}$ and $\\rho^{2}$ in place of the squares of the fields, the
logarithmic part of the potential is
$I_0(\\tfrac12\\mu_I^{2}\\Delta^{2}-\\tfrac12\\rho^{4})=4I_0A_3$ at $\\mu_I=2\\nu$.

\\subsection{Rules that act on the levels}
A rule that acts on the energies --- on each of the two levels by itself ---
is not equivalent to them.  Each of the two distances knows on which side of
the origin the apex stands, and their sum does not:
\\begin{equation}\\label{eq:energyreg}
  E^{\\pm}=p\\pm\\nu+\\frac{\\rho^{2}}{2p}+O(p^{-2}) :
\\end{equation}
each level remembers the potential at order $p^{0}$, and their sum has
forgotten it --- \\eqref{eq:puncture} has no term of order $p^{0}$ --- while
the sum of their squares has not.  A cutoff function on the energies,
$E^{+}\\chi(E^{+}/\\Lambda)+E^{-}\\chi(E^{-}/\\Lambda)$,
weighs each level by its own shift: with $q=p\\pm\\nu$ the integral
$\\int p^{2}(p\\pm\\nu)\\,\\chi\\bigl((p\\pm\\nu)/\\Lambda\\bigr)dp$ contains
$\\nu^{2}\\!\\int q\\,\\chi(q/\\Lambda)\\,dq=\\nu^{2}\\Lambda^{2}\\!\\int_0^{\\infty}x\\chi\\,dx$,
the second moment of \\eqref{eq:window} again, and the two levels add up to
$2\\nu^{2}\\Lambda^{2}\\int_0^{\\infty}x\\chi\\,dx$.
For the proper-time kernel, $\\chi(x)=-\\Gamma(-\\tfrac12,x^{2})/(2\\sqrt\\pi)$, the
moment is $-\\tfrac14$ and the term is $-\\tfrac12\\nu^{2}\\Lambda^{2}$: a
quadratic divergence that depends on the potential, whose derivative with
respect to $\\nu$ is a density.  It is a density the regulator invented: in
the vacuum, where $\\Delta=0$ and $\\nu<M$, the two levels are $E_p\\pm\\nu$, their
sum does not contain $\\nu$, and at zero temperature nothing depends on the
isospin potential below the onset.  This is the Silver Blaze property
(T.~D.~Cohen, Phys.\\ Rev.\\ Lett.\\ \\textbf{91}, 222001 (2003)
[arXiv:hep-ph/0307089]), and a regulator that acts on the energies violates
it.  No rule that knows only the momentum produces such a term --- in the
$\\Lambda^{2}$ column of \\eqref{eq:whence} the potential cancels --- and the
script confirms the coefficient of the proper-time kernel numerically
(Sec.~\\ref{sec:repro}).
""")

# ============================================================================
#  §6, continued (6.5-6.7):  THE POTENTIAL WITH THE CUTOFF REMOVED, THE VACUUM, THE MEDIUM SEPARATION SCHEME
# ============================================================================
print(u"")
SEC(u"§6.5-6.7")

#   §6.5  the two carriers and their asymptotics
PW2.<wl2> = PowerSeriesRing(FFR, default_prec=10)                              # wl2 = 1/Lambda, over QQ(rho^2)
Sw = (1 + rh2*wl2^2)^(QQ(1)/2)                                                 # E_Lambda/Lambda
I2rem = ((1 + Sw)/2).log() - 1/Sw + 1                                          # int_0^L p^2/E^3 = asinh(L/rho) - L/E_L = ln(2L/rho) - 1 + I2rem
assert I2rem.valuation() == 2
OK(u"int_0^Lambda p^2 dp/E_rho^3 = ln(2 Lambda/rho) - 1 + O(Lambda^-2)                                       [eq:carriers]")
kapP = PHY(nup^2*Dp^2)
assert PHY(c3P/2 - kapP + rhoP^2/4) == 0
OK(u"2 A3 = kappa - rho^4/4 with kappa = nu^2 Delta^2: the carriers' logarithms, -(rho^4/4) ln Lambda + kappa ln Lambda, add up to the residue's   [eq:Fclass]")
reg(u'eq:carriers', 'chk', u"§6.5: the second carrier's integral to Lambda as a series in 1/Lambda; the first is eq:free3")
reg(u'eq:Omclass',  'def', u"§6.5: the potential with the cutoff removed; A', B', lambda are its three numbers")
reg(u'eq:Fclass',   'chk', u"§6.5: the logarithms of the two carriers add up to 2 A3 ln Lambda by eq:residue; the rest is the definition of the remainder")

#   §6.6  the vacuum conditions
var('Mv, Apv, Bpv, lamv, Ncv')
Omvac  = Apv/2*Mv^2 - Bpv*Mv - Ncv/pi^2*(-Mv^4/4*log(2*lamv/Mv) + Mv^4/16)
assert bool((diff(Omvac, Mv) - (Apv*Mv - Bpv - Ncv/pi^2*Mv^3*(QQ(1)/2 - log(2*lamv/Mv)))).simplify_full() == 0)
OK(u"vacuum gap equation:  A' M0 - B' = (N_c/pi^2) M0^3 [1/2 - ln(2 lambda/M0)]   [eq:gapvac]")
var('EE_, nuE_, D2_')
assume(EE_ > nuE_, nuE_ > 0)
coefD2 = diff(sqrt((EE_ + nuE_)^2 + D2_) + sqrt((EE_ - nuE_)^2 + D2_), D2_).subs({D2_: 0})
assert bool((coefD2 - EE_/(EE_^2 - nuE_^2)).simplify_full() == 0)
assert bool((EE_/(EE_^2 - nuE_^2) - 1/EE_ - nuE_^2/EE_^3 - nuE_^4/(EE_^3*(EE_^2 - nuE_^2))).simplify_full() == 0)
OK(u"the Delta^2 coefficient of E+ + E- is E/(E^2 - nu^2) = 1/E + nu^2/E^3 + nu^4/[E^3 (E^2 - nu^2)]: two carriers and a convergent remainder")
var('pK, MK, nK'); assume(MK > 0, nK > 0, MK > nK)
mK = sqrt(MK^2 - nK^2)
Kanti = (MK^2*pK/(MK^2*sqrt(pK^2 + MK^2)) - mK^2*arctan(nK*pK/(mK*sqrt(pK^2 + MK^2)))/(mK*nK))/nK^2
assert bool((diff(Kanti, pK) - pK^2/((pK^2 + MK^2)^(QQ(3)/2)*(pK^2 + MK^2 - nK^2))).simplify_full() == 0)
Katan = (1 - mK/nK*arctan(nK/mK))/nK^2
assert bool((limit(Kanti, pK=oo) - Kanti.subs({pK: 0}) - Katan).simplify_full() == 0)
assert bool(diff(arcsin(nK/MK) - arctan(nK/mK), nK).simplify_full() == 0) and bool(limit(arcsin(nK/MK) - arctan(nK/mK), nK=0) == 0)
OK(u"J(nu, M) = int_0^oo p^2 dp/[E^3 (E^2 - nu^2)] = [1 - (sqrt(M^2 - nu^2)/nu) arcsin(nu/M)]/nu^2: an antiderivative checked by differentiation, then the two limits   [eq:thouless]")
reg(u'eq:gapvac',   'chk', u"§6.6: the derivative of eq:Omclass at nu = Delta = 0, where the remainder vanishes")
reg(u'eq:fpivac',   'def', u"§6.6: f_pi^2 with the cutoff removed, the second carrier's integral at the same scale")
assert bool((nK^4*Katan - (nK^2 - nK*mK*arctan(nK/mK))).simplify_full() == 0)    # nu^4 J = nu^2 - nu sqrt(M^2 - nu^2) arcsin(nu/M)
var('mqK'); assume(mqK > 0, 2*MK > mqK)
assert bool(((2*sqrt(MK^2 - (mqK/2)^2))^2 - (4*MK^2 - mqK^2)).simplify_full() == 0)   # at nu = m_pi/2: sqrt(M0^2 - nu^2) = sqrt(4 M0^2 - m_pi^2)/2
PY.<M0y, mpy, Ly, Ty, ncy, nuy, Uy> = QQ[]                                      # Ly = ln(2 lambda/M0), Uy = sqrt(M0^2 - nu^2) arcsin(nu/M0),
oldY = M0y^2/4 - M0y^2/2*Ly + nuy^2*(Ly - 1) + (nuy^2 - nuy*Uy)                 # Ty = sqrt(4 M0^2 - m_pi^2) arcsin(m_pi/(2 M0)), ncy = N_c/pi^2
assert oldY == M0y^2/4 - (M0y^2/2 - nuy^2)*Ly - nuy*Uy                          # with J substituted the terms -nu^2 and +nu^2 cancel
ApY = ncy/2*(M0y^2 - (2*M0y^2 - mpy^2)*Ly - mpy*Ty)
assert 2*ncy*(M0y^2/4 - (M0y^2/2 - (mpy/2)^2)*Ly - (mpy/2)*(Ty/2)) == ApY       # at nu = m_pi/2, where Uy = Ty/2
BpY = ncy/2*M0y*mpy*(mpy*Ly - Ty)
assert ApY*M0y - ncy*M0y^3*(QQ(1)/2 - Ly) == BpY                                # eq:gapvac solved for B'
OK(u"with J substituted the terms -nu^2 and +nu^2 cancel; at nu = m_pi/2: A' = (N_c/2pi^2)[M0^2 - (2M0^2 - m_pi^2) ln(2 lambda/M0) - m_pi sqrt(4M0^2 - m_pi^2) arcsin(m_pi/2M0)], and eq:gapvac gives B' = (N_c/2pi^2) M0 m_pi [m_pi ln(2 lambda/M0) - sqrt(4M0^2 - m_pi^2) arcsin(m_pi/2M0)]: polynomial identities   [eq:thouless]")
reg(u'eq:thouless', 'chk', u"§6.6: the Delta^2 coefficient of the integrand split into the two carriers and a remainder; J by an antiderivative checked by differentiation; with J substituted, A' and, by eq:gapvac, B' as polynomial identities in the logarithm and the arcsine term")
W(u"""
\\subsection{The potential with the cutoff removed}\\label{sec:class}
Every rule that knows only the momentum gives the same potential once the
three numbers of the model are fixed, and its simplest form is the one with the cutoff
removed to infinity.  At large momenta half the sum of the two levels is, to
the order that matters, the energy of a free particle of the mass $\\rho$: by
\\eqref{eq:puncture},
$\\tfrac12(E^{+}+E^{-})=E_\\rho+\\kappa/(2p^{3})+O(p^{-5})$ with
$E_\\rho=\\sqrt{p^{2}+\\rho^{2}}$ and $\\kappa=\\nu^{2}\\Delta^{2}$.  So two elementary
carriers have the asymptotics of \\eqref{eq:puncture}: $2p^{2}E_\\rho$ gives
$2p^{3}+\\rho^{2}p-\\tfrac14\\rho^{4}/p+\\dots$, and $\\kappa\\,p^{2}/E_\\rho^{3}$ gives
$\\kappa/p+\\dots$, so that by
\\eqref{eq:residue} the two together reproduce $2p^{3}+\\rho^{2}p+2A_3/p$
exactly.  The first is the free case of Sec.~\\ref{sec:free} at the mass
$\\rho$; the second is the medium.  Their integrals to $\\Lambda$ are
elementary: the first is \\eqref{eq:free3}, and the second is
\\begin{equation}\\label{eq:carriers}
  \\int_0^{\\Lambda}\\frac{p^{2}\\,dp}{E_\\rho^{3}}
  =\\operatorname{arsinh}\\frac{\\Lambda}{\\rho}-\\frac{\\Lambda}{\\sqrt{\\Lambda^{2}+\\rho^{2}}}
  =\\ln\\frac{2\\Lambda}{\\rho}-1+O(\\Lambda^{-2}) ,
\\end{equation}
and the difference between the integrand and the carriers is integrable
to infinity.  Dropping the $\\Lambda^{4}$, absorbing the coefficient of
$\\rho^{2}\\Lambda^{2}$ into the coupling, and replacing the cutoff in the
logarithm by a scale $\\lambda$:
\\begin{equation}\\label{eq:Omclass}
  \\Omega_\\infty=\\frac{A'}{2}\\,\\rho^{2}-B'M-\\frac{N_c}{\\pi^{2}}\\,\\mathcal F,\\qquad
  A'=\\frac1{2G}-\\frac{N_c\\Lambda^{2}}{\\pi^{2}},\\quad B'=\\frac{m_0}{2G},
\\end{equation}
where $A'$ is written for the sharp cutoff and absorbs, for any other rule,
that rule's coefficient of $\\rho^{2}\\Lambda^{2}$; the three numbers of the
model are $A'$, $B'$ and $\\lambda$, and
\\begin{equation}\\label{eq:Fclass}
  \\begin{split}
  \\mathcal F&=-\\frac{\\rho^{4}}{4}\\ln\\frac{2\\lambda}{\\rho}+\\frac{\\rho^{4}}{16}
  +\\kappa\\Bigl(\\ln\\frac{2\\lambda}{\\rho}-1\\Bigr)+\\mathcal R
  =\\mathcal C+2A_3\\ln\\lambda ,\\\\
  \\mathcal R&=\\int_0^{\\infty}\\Bigl[p^{2}\\bigl(E^{+}+E^{-}\\bigr)-2p^{2}E_\\rho-\\frac{\\kappa\\,p^{2}}{E_\\rho^{3}}\\Bigr]dp .
  \\end{split}
\\end{equation}
The second equality is \\eqref{eq:asympC} with the carriers subtracted on
both sides: their logarithms, $-\\tfrac14\\rho^{4}\\ln\\Lambda$ and $\\kappa\\ln\\Lambda$,
add up to $2A_3\\ln\\Lambda$, and the rest is the definition of
$\\mathcal R$.  This is how the potential is evaluated when the elliptic
functions are not wanted explicitly: the two carriers by hand, the remainder
by a convergent quadrature; the closed form \\eqref{eq:Cfin} is the same
number, and the script compares the two (Sec.~\\ref{sec:repro}).  Subtracting
carriers of this kind and integrating the remainder to infinity is the medium
separation scheme of the literature.  There the carriers are taken at the
vacuum mass, and their two divergent integrals are given values by a cutoff;
since these are two numbers, they play the part of $A'$ and $\\lambda$, and the
scheme gives this same potential; it is not a different regularization
(Sec.~\\ref{sec:mss}).  On the torus of Sec.~\\ref{sec:torus} the procedure is
the removal of the pole at the puncture, and \\eqref{eq:asympC} says what it
leaves, in closed form.

\\subsection{The three vacuum conditions}\\label{sec:vacuum}
In the vacuum the apex is at the origin, $\\nu=\\Delta=0$: the triangle is its
base alone.  The integrand is
$2p^{2}E_p$, so $\\mathcal R=0$ and
$\\mathcal F=-\\tfrac14M^{4}\\ln(2\\lambda/M)+\\tfrac1{16}M^{4}$; the vacuum mass
$M_0$ obeys
\\begin{equation}\\label{eq:gapvac}
  A'M_0-B'=\\frac{N_c}{\\pi^{2}}\\,M_0^{3}\\Bigl[\\frac12-\\ln\\frac{2\\lambda}{M_0}\\Bigr] .
\\end{equation}
The pion decay constant is the second carrier's integral,
$f_\\pi^{2}=\\tfrac{N_cM_0^{2}}{2\\pi^{2}}\\int_0^{\\Lambda}p^{2}dp/E_p^{3}$, which is
\\eqref{eq:carriers} at $\\rho=M_0$; with $\\lambda$ in place of the cutoff, as in \\eqref{eq:Fclass},
\\begin{equation}\\label{eq:fpivac}
  f_\\pi^{2}=\\frac{N_cM_0^{2}}{2\\pi^{2}}\\Bigl[\\ln\\frac{2\\lambda}{M_0}-1\\Bigr] ,
\\end{equation}
which fixes $\\lambda$ from $f_\\pi$ and $M_0$.  The pion mass enters through
the onset of pion condensation, which the mean field places at $\\nu=m_\\pi/2$
exactly: the coefficient of $\\Delta^{2}$ in $\\Omega$ vanishes where the pion
propagator of the same approximation has its pole, and the two are one
integral.  By \\eqref{eq:levels} the coefficient of $\\Delta^{2}$ in the
integrand is
$E_p/(E_p^{2}-\\nu^{2})=1/E_p+\\nu^{2}/E_p^{3}+\\nu^{4}/[E_p^{3}(E_p^{2}-\\nu^{2})]$
--- the two carriers and a convergent remainder.  With the carriers at the
scale $\\lambda$, as in \\eqref{eq:Fclass}, the condition is
$A'/2=(N_c/\\pi^{2})\\bigl[\\tfrac14M_0^{2}-\\tfrac12M_0^{2}\\ln(2\\lambda/M_0)
+\\nu^{2}\\bigl(\\ln(2\\lambda/M_0)-1\\bigr)+\\nu^{4}J(\\nu,M_0)\\bigr]$ at
$\\nu=m_\\pi/2$, where the remainder has given
$J(\\nu,M)=\\int_0^{\\infty}p^{2}dp/[E_p^{3}(E_p^{2}-\\nu^{2})]
=\\nu^{-2}\\bigl[1-\\nu^{-1}\\sqrt{M^{2}-\\nu^{2}}\\,\\arcsin(\\nu/M)\\bigr]$.
With $J$ substituted the terms $-\\nu^{2}$ and $+\\nu^{2}$ cancel, and
\\eqref{eq:gapvac} then gives $B'$:
\\begin{equation}\\label{eq:thouless}
  \\begin{split}
  A'&=\\frac{N_c}{2\\pi^{2}}\\Bigl[M_0^{2}-\\bigl(2M_0^{2}-m_\\pi^{2}\\bigr)\\ln\\frac{2\\lambda}{M_0}
  -m_\\pi\\sqrt{4M_0^{2}-m_\\pi^{2}}\\,\\arcsin\\frac{m_\\pi}{2M_0}\\Bigr],\\\\
  B'&=\\frac{N_c}{2\\pi^{2}}\\,M_0\\,m_\\pi\\Bigl[m_\\pi\\ln\\frac{2\\lambda}{M_0}
  -\\sqrt{4M_0^{2}-m_\\pi^{2}}\\,\\arcsin\\frac{m_\\pi}{2M_0}\\Bigr] .
  \\end{split}
\\end{equation}
Three conditions, \\eqref{eq:gapvac}, \\eqref{eq:fpivac} and
\\eqref{eq:thouless}, for the three numbers $A'$, $B'$, $\\lambda$ from $M_0$,
$f_\\pi$, $m_\\pi$, each solved in closed form: after them nothing is left
free, and every number of Sec.~\\ref{sec:derivatives} is a
prediction.  The model as it is traditionally
regularized --- the sharp cutoff on the whole integral, kept at a finite
$\\Lambda$; the traditional regularization scheme, TRS, of the reference of
Sec.~\\ref{sec:mss} --- is \\eqref{eq:OmegaLam} with the same three inputs
fixing $G$, $m_0$ and $\\Lambda$.  At the same three numbers its
difference from \\eqref{eq:Omclass} is the $O(\\Lambda^{-2})$ term of \\eqref{eq:OmegaAsym};
fitted to the same vacuum, that term moves the three numbers as well.  It is a
different model, and Sec.~\\ref{sec:derivatives} shows the size of the
difference on the condensates.
""")

#   §6.7  the medium separation scheme: its remainder, its three numbers, and what they are in the vacuum
PMS.<Mm, Dm, nm, Sm> = QQ[]                                                    # M, Delta, nu and the subtraction mass M_s
FMS = FractionField(PMS)
rho2S, kapS = Mm^2 + Dm^2, nm^2*Dm^2
MtS = rho2S - Sm^2                                                             # M-tilde = rho^2 - M_s^2
c3S = 2*kapS - rho2S^2/2
LMS.<wq> = LaurentSeriesRing(FMS, default_prec=16)                             # wq = 1/p
rootS = (1 + Mm^2*wq^2)^(QQ(1)/2)
EpS = (1/wq)*((rootS + nm*wq)^2 + Dm^2*wq^2)^(QQ(1)/2)
EmS = (1/wq)*((rootS - nm*wq)^2 + Dm^2*wq^2)^(QQ(1)/2)
EsS = (1/wq)*(1 + Sm^2*wq^2)^(QQ(1)/2)                                         # E_s = sqrt(p^2 + M_s^2)
carS = 2*EsS + MtS/EsS - (MtS^2 - 4*kapS)/(4*EsS^3)                            # the three subtracted terms of eq:mss
assert carS[-1] == 2 and carS[0] == 0 and carS[1] == rho2S and carS[2] == 0 and carS[3] == c3S/2
mss_ser = (EpS + EmS - carS)/wq^2                                              # the integrand of the remainder in powers of 1/p
assert mss_ser.valuation() == 3 and mss_ser.prec() >= 12 and all(mss_ser[n] == 0 for n in range(4, mss_ser.prec(), 2))
OK(u"the three subtracted terms of the scheme are 2p + rho^2/p + 2 A3/p^3 + O(p^-5), as eq:puncture: the integrand of its remainder is O(p^-3)   [eq:mss]")
var('Lz, Mz'); assume(Lz > 0, Mz > 0)                                          # the cutoff and the subtraction mass
Ez = sqrt(Lz^2 + Mz^2)
Iq_cl = (Lz*Ez - Mz^2*asinh(Lz/Mz))/2                                          # int_0^L p^2 dp/E_s
Il_cl = asinh(Lz/Mz) - Lz/Ez                                                   # int_0^L p^2 dp/E_s^3
I0_cl = ((2*Lz^2 + Mz^2)*Lz*Ez - Mz^4*asinh(Lz/Mz))/4                          # int_0^L 2 p^2 E_s dp: eq:free3 at the mass M_s
for F_, f_ in ((Iq_cl, Lz^2/Ez), (Il_cl, Lz^2/Ez^3), (I0_cl, 2*Lz^2*Ez)):
    assert bool((diff(F_, Lz) - f_).simplify_full() == 0) and bool(F_.subs({Lz: 0}) == 0)
OK(u"I_q = [Lambda E_sLambda - M_s^2 arsinh(Lambda/M_s)]/2 and I_ln = arsinh(Lambda/M_s) - Lambda/E_sLambda, and eq:free3 at the mass M_s: three antiderivatives, by differentiation   [eq:mssI]")
PW3.<wl3> = PowerSeriesRing(FMS, default_prec=10)                              # wl3 = 1/L, the upper limit of the three integrals
S3 = (1 + Sm^2*wl3^2)^(QQ(1)/2)                                                # E_s(L)/L
ln3 = ((1 + S3)/2).log()                                                       # arsinh(L/M_s) - ln(2L/M_s)
Il_rem = ln3 - 1/S3 + 1                                                        # I_ln(L) - [ln(2L/M_s) - 1]
Iq_rem = (S3 - 1)/(2*wl3^2) - Sm^2/4 - Sm^2/2*ln3                              # I_q(L)  - [L^2/2 + M_s^2/4 - (M_s^2/2) ln(2L/M_s)]
I0_rem = ((2 + Sm^2*wl3^2)*S3 - 2 - 2*Sm^2*wl3^2)/(4*wl3^4) - Sm^4/16 - Sm^4/4*ln3   # the same for eq:free3
assert Il_rem.valuation() == 2 and Iq_rem.valuation() == 2 and I0_rem.valuation() == 2
PA.<Ma, Da, na, Sa, m0a, g4a, nca, Iqa, Ila, Cfa, L2a, lLa, lsa, Ka> = QQ[]    # g4a = 1/(4G), nca = N_c/pi^2, Cfa = the finite part C,
rho2A, kapA = Ma^2 + Da^2, na^2*Da^2                                           # L2a = L^2, lLa = ln L, lsa = ln(M_s/2), Ka = J(nu, M_s)
MtA = rho2A - Sa^2; c3A = 2*kapA - rho2A^2/2
l2A = lLa - lsa                                                                # ln(2L/M_s)
JA  = L2a^2/2 + rho2A*L2a/2 + c3A/2*lLa + Cfa                                  # eq:asympC at the upper limit L
I0A = L2a^2/2 + Sa^2*L2a/2 + Sa^4/16 - Sa^4/4*l2A                              # the three integrals at the upper limit L, by the expansions above
IqA = L2a/2 + Sa^2/4 - Sa^2/2*l2A
IlA = l2A - 1
RsCl = Cfa + c3A/2*lsa - Sa^4/16 - MtA*Sa^2/4 - (MtA^2 - 4*kapA)/4             # the remainder of the scheme, eq:mssR
assert JA - I0A - MtA*IqA + (MtA^2 - 4*kapA)/4*IlA == RsCl                      # L^2 and ln L have dropped out
OK(u"eq:asympC minus the three integrals of the subtracted terms: Lambda^4, Lambda^2 and ln Lambda cancel, and R_s = C + 2 A3 ln(M_s/2) - M_s^4/16 - Mtilde M_s^2/4 - (Mtilde^2 - 4 kappa)/4   [eq:mssR]")
assert (MtA^2 - 4*kapA)/4 == -c3A/2 - rho2A*Sa^2/2 + Sa^4/4
lnlamA = 1 + Ila + lsa                                                         # ln lambda, from ln(2 lambda/M_s) = 1 + I_ln
ApA = 2*g4a - 2*nca*(Iqa + Sa^2/2*Ila + Sa^2/4); BpA = 2*g4a*m0a               # A' and B' of eq:mssmap
OmMSS = g4a*((Ma - m0a)^2 + Da^2) - nca*(MtA*Iqa - (MtA^2 - 4*kapA)/4*Ila + RsCl)
OmCls = ApA/2*rho2A - BpA*Ma - nca*(Cfa + c3A/2*lnlamA)
Om0A  = g4a*m0a^2 + nca*(Sa^2*Iqa + Sa^4/4*Ila + Sa^4/16)
assert OmMSS - OmCls == Om0A
OK(u"Omega_MSS - Omega_infinity = m0^2/(4G) + (N_c/pi^2)[M_s^2 I_q + (M_s^4/4) I_ln + M_s^4/16], free of the state, with I_q, I_ln and C as free symbols   [eq:mssmap]")
dlogz = asinh(Lz/Mz) - log((Lz + Ez)/Mz)
assert bool(diff(dlogz, Lz).simplify_full() == 0) and bool(dlogz.subs({Lz: 0}).simplify_full() == 0)
assert bool((Iq_cl + Mz^2/2*Il_cl + Mz^2/4 - (Lz^3/(2*Ez) + Mz^2/4)).simplify_full() == 0)
lam_rel = (1 + S3)/2*(1 - 1/S3).exp()                                          # lambda/Lambda
Ap_rel  = (1/S3 - 1)/wl3^2 + Sm^2/2                                            # Lambda^3/E + M_s^2/2 - Lambda^2
assert (lam_rel - 1).valuation() == 2 and (lam_rel - 1)[2] == 3*Sm^2/4 and Ap_rel.valuation() == 2 and Ap_rel[2] == 3*Sm^4/8
OK(u"with the sharp cutoff: lambda = [(Lambda + E_sLambda)/2] exp(1 - Lambda/E_sLambda), A' = 1/(2G) - (N_c/pi^2)[Lambda^3/E_sLambda + M_s^2/2]; lambda = Lambda[1 + 3M_s^2/(4 Lambda^2) + ...], A' -> 1/(2G) - N_c Lambda^2/pi^2   [eq:mssclosed]")
assert ApA*Sa - BpA - nca*Sa^3*(QQ(1)/2 - (1 + Ila)) == 2*g4a*(Sa - m0a) - 2*nca*Sa*Iqa
assert bool((diff(I0_cl, Mz) - 2*Mz*Iq_cl).simplify_full() == 0)
assert ApA/2 - nca*(Sa^2/4 - Sa^2/2*(1 + Ila) + na^2*Ila + na^4*Ka) == g4a - nca*(Iqa + na^2*Ila + na^4*Ka)
OK(u"at M_0 = M_s the vacuum conditions read (M_0 - m0)/(2G) = (2N_c/pi^2) M_0 I_q, f_pi^2 = (N_c M_0^2/2pi^2) I_ln, 1/(4G) = (N_c/pi^2)[I_q + nu^2 I_ln + nu^4 J]; the first is the gap equation of the sharp cutoff   [eq:mssvac]")
reg(u'eq:mss',       'def', u"§6.7: the potential of the scheme, transcribed from Eq. (2.28) of Avancini et al., Phys. Rev. D 100, 116002 (2019), into the notation of this document")
reg(u'eq:mssI',      'chk', u"§6.7: the two vacuum integrals with the cutoff: antiderivatives checked by differentiation, both zero at Lambda = 0")
reg(u'eq:mssR',      'chk', u"§6.7: the subtracted terms have the three leading terms of eq:puncture (Laurent series), so the remainder converges; eq:asympC minus their three integrals, expanded as series in 1/Lambda: the powers and the logarithm cancel as polynomial identities")
reg(u'eq:mssmap',    'chk', u"§6.7: eq:mss with eq:mssR, minus eq:Omclass with the three numbers, is the stated constant: a polynomial identity in which C, I_q and I_ln are free symbols")
reg(u'eq:mssclosed', 'chk', u"§6.7: eq:mssmap with eq:mssI; arsinh x = ln(x + sqrt(1 + x^2)) by differentiation, the rest by simplification; the two limits as series in 1/Lambda")
reg(u'eq:mssvac',    'chk', u"§6.7: eq:gapvac and eq:thouless at M_0 = M_s with eq:mssmap, polynomial identities; the first is the M-derivative of eq:OmegaLam at nu = Delta = 0, by differentiating eq:free3")
W(u"""
\\subsection{The medium separation scheme gives the same potential}\\label{sec:mss}
The medium separation scheme has been applied to this model, and its potential
is written out in Eq.~(2.28) of S.~S.~Avancini, A.~Bandyopadhyay, D.~C.~Duarte
and R.~L.~S.~Farias, Phys.\\ Rev.\\ D \\textbf{100}, 116002 (2019)
[arXiv:1907.09880].  In the notation of this document --- their $\\mu_I$ is
our $\\nu$, their $\\sigma$ is $M-m_0$, and
$\\int d^{3}k/(2\\pi)^{3}=(2\\pi^{2})^{-1}\\!\\int k^{2}dk$ --- it reads
\\begin{equation}\\label{eq:mss}
  \\begin{split}
  \\Omega_{\\rm MSS}&=\\frac{(M-m_0)^{2}+\\Delta^{2}}{4G}
  -\\frac{N_c}{\\pi^{2}}\\Bigl\\{\\tilde M\\,I_{\\rm q}
  -\\frac{\\tilde M^{2}-4\\kappa}{4}\\,I_{\\ln}+\\mathcal R_s\\Bigr\\},\\\\
  \\mathcal R_s&=\\int_0^{\\infty}p^{2}\\Bigl[E^{+}+E^{-}-2E_s-\\frac{\\tilde M}{E_s}
  +\\frac{\\tilde M^{2}-4\\kappa}{4E_s^{3}}\\Bigr]dp,\\\\
  \\tilde M&=\\rho^{2}-M_s^{2},\\qquad E_s=\\sqrt{p^{2}+M_s^{2}} ,
  \\end{split}
\\end{equation}
with $\\kappa=\\nu^{2}\\Delta^{2}$ as above.  Here $M_s$ is the mass at which the
subtraction is made.  In the reference it is the vacuum mass and is written
$M_0$; it has its own letter here because the identity below does not use
that.  $I_{\\rm q}$ and $I_{\\ln}$ are the two divergent vacuum integrals,
$2\\pi^{2}$ times the $I_{\\rm quad}$ and $I_{\\rm log}$ of the reference.  The
scheme integrates the remainder $\\mathcal R_s$ over all momenta and cuts the
two vacuum integrals at $\\Lambda$:
\\begin{equation}\\label{eq:mssI}
  \\begin{split}
  I_{\\rm q}&=\\int_0^{\\Lambda}\\frac{p^{2}\\,dp}{E_s}
  =\\frac12\\Bigl[\\Lambda E_{s\\Lambda}-M_s^{2}\\operatorname{arsinh}\\frac{\\Lambda}{M_s}\\Bigr],\\\\
  I_{\\ln}&=\\int_0^{\\Lambda}\\frac{p^{2}\\,dp}{E_s^{3}}
  =\\operatorname{arsinh}\\frac{\\Lambda}{M_s}-\\frac{\\Lambda}{E_{s\\Lambda}} ,
  \\end{split}
\\end{equation}
where $E_{s\\Lambda}=\\sqrt{\\Lambda^{2}+M_s^{2}}$.  The cutoff enters
\\eqref{eq:mss} through these two numbers and nowhere else.

The three subtracted terms have the three leading terms of
\\eqref{eq:puncture}, $2p+\\rho^{2}/p+2A_3/p^{3}$: they are the two
carriers of \\eqref{eq:Fclass} expanded about the mass $M_s$ instead of taken
at $\\rho$.  The integrand of $\\mathcal R_s$ therefore falls as $p^{-3}$ and the
remainder converges, and its value follows from \\eqref{eq:asympC} as that of
$\\mathcal R$ did.  The integrals of the three subtracted terms to a cutoff are
elementary, \\eqref{eq:free3} at the mass $M_s$ and \\eqref{eq:mssI}; subtracted
from \\eqref{eq:asympC}, they cancel its two powers of the cutoff and its
logarithm, and what is left is
\\begin{equation}\\label{eq:mssR}
  \\mathcal R_s=\\mathcal C+2A_3\\ln\\frac{M_s}{2}-\\frac{M_s^{4}}{16}
  -\\frac{\\tilde M M_s^{2}}{4}-\\frac{\\tilde M^{2}-4\\kappa}{4} .
\\end{equation}
Inserted into \\eqref{eq:mss}, with
$\\tfrac14(\\tilde M^{2}-4\\kappa)=-2A_3-\\tfrac12\\rho^{2}M_s^{2}+\\tfrac14M_s^{4}$,
this gives a potential made of $\\mathcal C$, $A_3$, $\\rho^{2}$, $M$ and a
constant, which is \\eqref{eq:Omclass}:
\\begin{equation}\\label{eq:mssmap}
  \\begin{split}
  &\\Omega_{\\rm MSS}=\\Omega_\\infty+\\Omega_s\\qquad\\text{with}\\\\
  &\\ln\\frac{2\\lambda}{M_s}=1+I_{\\ln},\\qquad
  A'=\\frac1{2G}-\\frac{2N_c}{\\pi^{2}}\\Bigl[I_{\\rm q}+\\frac{M_s^{2}}{2}\\,I_{\\ln}+\\frac{M_s^{2}}{4}\\Bigr],\\qquad
  B'=\\frac{m_0}{2G},\\\\
  &\\Omega_s=\\frac{m_0^{2}}{4G}+\\frac{N_c}{\\pi^{2}}\\Bigl[M_s^{2}I_{\\rm q}+\\frac{M_s^{4}}{4}\\,I_{\\ln}+\\frac{M_s^{4}}{16}\\Bigr] .
  \\end{split}
\\end{equation}
The identity is exact and holds at every state: the potential of the scheme
is the potential \\eqref{eq:Omclass} with these three numbers, plus a constant that
no derivative sees.  It does not use \\eqref{eq:mssI}.  Whatever values the two
vacuum integrals are given, by a cutoff or in another way, they enter only as
$A'$ and $\\lambda$.  With the sharp cutoff the two inverse hyperbolic sines
combine, and
\\begin{equation}\\label{eq:mssclosed}
  \\lambda=\\frac{\\Lambda+E_{s\\Lambda}}{2}\\,e^{\\,1-\\Lambda/E_{s\\Lambda}},\\qquad
  A'=\\frac1{2G}-\\frac{N_c}{\\pi^{2}}\\Bigl[\\frac{\\Lambda^{3}}{E_{s\\Lambda}}+\\frac{M_s^{2}}{2}\\Bigr] .
\\end{equation}
For $\\Lambda\\gg M_s$ these are
$\\lambda=\\Lambda\\,[1+\\tfrac34M_s^{2}/\\Lambda^{2}+\\dots]$ and
$A'=1/(2G)-N_c\\Lambda^{2}/\\pi^{2}+O(\\Lambda^{-2})$, the $A'$ of
\\eqref{eq:Omclass}: with the cutoff far above the vacuum mass the scheme is
the sharp cutoff sent to infinity.  At a finite cutoff $\\lambda>\\Lambda$,
because $E_{s\\Lambda}>\\Lambda$ makes both factors of \\eqref{eq:mssclosed}
larger: the scale of the logarithm lies above the cutoff it came from.

What the two numbers are is seen in the vacuum.  Let the subtraction be made
at the vacuum mass of the scheme, $M_s=M_0$.  Then with \\eqref{eq:mssmap} the
three vacuum conditions \\eqref{eq:gapvac}, \\eqref{eq:fpivac} and
\\eqref{eq:thouless} read
\\begin{equation}\\label{eq:mssvac}
  \\begin{gathered}
  \\frac{M_0-m_0}{2G}=\\frac{2N_c}{\\pi^{2}}\\,M_0\\,I_{\\rm q},\\qquad
  f_\\pi^{2}=\\frac{N_cM_0^{2}}{2\\pi^{2}}\\,I_{\\ln},\\\\
  \\frac1{4G}=\\frac{N_c}{\\pi^{2}}\\Bigl[I_{\\rm q}+\\nu^{2}I_{\\ln}+\\nu^{4}J(\\nu,M_0)\\Bigr]_{\\nu=m_\\pi/2} .
  \\end{gathered}
\\end{equation}
The first is the gap equation of the model with the sharp cutoff,
\\eqref{eq:OmegaLam} at $\\nu=\\Delta=0$: the subtraction mass is the vacuum mass
of the scheme exactly when it is the vacuum mass of that model.  The second
is the integral of \\eqref{eq:fpivac} cut at $\\Lambda$.  The third is the onset
condition of the model with the sharp cutoff in all but its last term: there
$J$ is cut at $\\Lambda$ as well, here it is not.  So the scheme is the potential
\\eqref{eq:Omclass} with the vacuum mass and the decay constant of the model with
the sharp cutoff at the same $G$, $m_0$ and $\\Lambda$, and with a slightly earlier
onset, by the tail of $J$ beyond the cutoff: by $@DONS@$~MeV in $\\mu_I$ for the
model of Sec.~\\ref{sec:axis}.  It is not a different regularization
but a way of fixing the three numbers: through the parameters of
the cutoff model, where the preceding subsection took them from $M_0$,
$f_\\pi$ and $m_\\pi$ directly.

In numbers, with the parameters of the reference, $G=4.78~\\text{GeV}^{-2}$,
$m_0=4.76$~MeV and $\\Lambda=659$~MeV, and the subtraction at $303.5$~MeV: the
scheme has the vacuum mass $@VR0@$~MeV, the decay constant $@VR1@$~MeV, the
onset at $\\mu_I=@VR2@$~MeV, and $\\lambda=@MSL@$~MeV by \\eqref{eq:mssclosed}.
Its vacuum mass is one MeV below the $M_0\\simeq303.5$~MeV of the reference,
and this is rounding: the reference gives its parameters to three digits, and
half a unit in the last digit of $G$ and of $\\Lambda$ moves the vacuum mass of
the cutoff model between $@MLO@$ and $@MHI@$~MeV.  With the cutoff kept, the same
parameters put the onset at $\\mu_I=@ONR@$~MeV, the pion mass of the reference.
The onset of the scheme is $@DONR@$~MeV below this, and not $@DONS@$, because the
subtraction is made one MeV above the vacuum mass.
""")

# ============================================================================
#  §7  THE DERIVATIVES AND THE GAP EQUATIONS
# ============================================================================
print(u"")
SEC(u"§7")
W(u"\\section{The derivatives and the gap equations}\\label{sec:derivatives}")

#   §7.1  the three points differentiated through the sides of the triangle
PW4.<Mw, Dw, nuw, Aw, Bw> = QQ[]
FW4 = FractionField(PW4)
GB4 = PW4.ideal(Aw^2 - (Mw + nuw)^2 - Dw^2, Bw^2 - (Mw - nuw)^2 - Dw^2).groebner_basis()
def zero4(f): return PW4(FW4(f).numerator()).reduce(GB4) == 0
dA = {Mw: (Mw + nuw)/Aw, Dw: Dw/Aw, nuw: (Mw + nuw)/Aw}
dB = {Mw: (Mw - nuw)/Bw, Dw: Dw/Bw, nuw: -(Mw - nuw)/Bw}
Sw4, Pw4 = Mw^2 + Dw^2 + nuw^2, Mw^2*nuw^2
aw, cw = (Aw + Bw)^2, (Aw - Bw)^2
for x in (Mw, Dw, nuw):
    assert FW4(2*Aw*dA[x]) == ((Mw + nuw)^2 + Dw^2).derivative(x) and FW4(2*Bw*dB[x]) == ((Mw - nuw)^2 + Dw^2).derivative(x)
    a_x, c_x = 2*(Aw + Bw)*(dA[x] + dB[x]), 2*(Aw - Bw)*(dA[x] - dB[x])
    assert zero4(a_x - (4*aw*Sw4.derivative(x) - 16*Pw4.derivative(x))/(aw - cw))
    assert zero4(c_x - (16*Pw4.derivative(x) - 4*cw*Sw4.derivative(x))/(aw - cw))
OK(u"d a = 2(l+ + l-)(dl+ + dl-), d c = 2(l+ - l-)(dl+ - dl-) with dl+, dl- from the two sides; they agree with implicit differentiation of the quadratic of eq:asumprod   [eq:dpoints]")
reg(u'eq:dpoints', 'chk', u"§7.1: the sides differentiated from their squares; the result compared with implicit differentiation of the quadratic of eq:asumprod, in the ring of the triangle")

#   §7.2  the Legendre data are products of powers of the points and their differences: logarithmic derivatives
LD = {}
LD['k2']   = {a: 1/a - 1/(a - c), b: 1/(b - c) - 1/b, c: 1/(a - c) - 1/(b - c)}
LD['om2']  = {a: -1/(a - c), b: 1/(b - c), c: 1/(a - c) - 1/(b - c)}
LD['sin2'] = {a: -1/a, b: 1/b, c: FAB(0)}
LD['g']    = {a: -1/(2*(a - c)), b: -1/(2*b), c: 1/(2*(a - c))}
LD['L']    = {a: 1/(a + b - c), b: 1/(a + b - c), c: -1/(a + b - c)}               # the argument of the logarithm of eq:Cfin
k2ab = a*(b - c)/(b*(a - c)); om2ab = (b - c)/(a - c); sin2ab = FAB(b)/a; g2ab = 4/(b*(a - c))
for name, f, scale in (('k2', k2ab, 1), ('om2', om2ab, 1), ('sin2', sin2ab, 1), ('g', g2ab, QQ(1)/2), ('L', FAB(a + b - c), 1)):
    for x in (a, b, c):
        assert FAB(scale*FAB(f).derivative(x)/f - LD[name][x]) == 0
OK(u"d ln k^2, d ln omega^2, d ln sin^2 phi_1, d ln g, d ln(a + b - c): sums of +-1/(point or difference), one per factor   [eq:dleg]")
reg(u'eq:dleg', 'chk', u"§7.2: the logarithmic derivatives of eq:legsub, eq:logconst, g and the argument a + b - c of the logarithm of eq:Cfin with respect to each of the three points, as rational functions")

#   §7.3  the three functions are closed under differentiation
VR.<kv, o2v, sv, cv, Dv_> = QQ[]                                               # sin phi, cos phi, Delta = sqrt(1 - k^2 sin^2 phi); o2v = omega^2
FVR = FractionField(VR)
GBv = VR.ideal([sv^2 + cv^2 - 1, Dv_^2 - 1 + kv^2*sv^2]).groebner_basis()
def dphi(f):                                                                   # d/dphi:  s' = c, c' = -s, Delta' = -k^2 s c/Delta
    f = FVR(f)
    return f.derivative(sv)*cv - f.derivative(cv)*sv - f.derivative(Dv_)*kv^2*sv*cv/Dv_
def dkv(f):                                                                    # d/dk at fixed phi:  dDelta/dk = -k s^2/Delta
    f = FVR(f)
    return f.derivative(kv) - f.derivative(Dv_)*kv*sv^2/Dv_
def vanishes(f):
    return FVR(f).numerator().reduce(GBv) == 0
k1sq = 1 - kv^2                                                                # k'^2
fF, fE, fP = 1/Dv_, Dv_, 1/((1 - o2v*sv^2)*Dv_)                                # the integrands of F, E, Pi(.; omega^2, k)
assert vanishes(dkv(fF) - (fE - k1sq*fF)/(kv*k1sq) - dphi(-kv*sv*cv/(k1sq*Dv_)))
assert vanishes(dkv(fE) - (fE - fF)/kv)
assert vanishes(dkv(fP) - kv/(k1sq*(kv^2 - o2v))*(fE - k1sq*fP) - dphi(-kv^3*sv*cv/(k1sq*(kv^2 - o2v)*Dv_)))
denP = 2*o2v*(o2v - 1)*(o2v - kv^2)
assert vanishes(FVR(fP).derivative(o2v) - (-o2v*fE + (o2v - kv^2)*fF + (kv^2 - o2v^2)*fP)/denP - o2v^2/denP*dphi(sv*cv*Dv_/(1 - o2v*sv^2)))
OK(u"dF/dk, dE/dk, dPi/dk, dPi/d(omega^2): each an identity between integrands plus the derivative of a boundary function, in the ring of (sin, cos, Delta_phi) with the two relations   [eq:dFEP]")
reg(u'eq:dFEP', 'chk', u"§7.3: the four parameter derivatives, each as an identity between the integrands of F, E, Pi and d/dphi of the boundary function, verified modulo sin^2 + cos^2 = 1 and Delta_phi^2 = 1 - k^2 sin^2; the boundary functions vanish at phi = 0")

#   §7.4  the gap equations and the isospin density
reg(u'eq:thermo',   'def', u"§7.4: the gap equations and the isospin density; the derivatives are the partial ones at the local minimum")
W(u"""
The gap equations are first derivatives of the potential.  This section
lays out everything needed to take them without a single finite difference of
a quadrature --- what depends on what, and the rule for each dependence ---
and then solves the gap equations along the isospin axis.  The chain is
$(M,\\Delta,\\nu)\\to(\\ell_+,\\ell_-)\\to(a,b,c)\\to\\{k^{2},\\omega^{2},\\sin^{2}\\varphi_1,g,A_1,A_2,A_3,\\mathcal C_W\\}\\to\\mathcal C$,
every link but the last algebraic, and the last closed on itself.

\\subsection{The three points}
One of the points is trivial, $b=4\\nu^{2}$.  The other two are the squares of
the sum and of the difference of the two sides of the triangle,
\\eqref{eq:abc}, and the sides differentiate at sight from
\\eqref{eq:triangle}:
\\begin{equation}\\label{eq:dpoints}
  \\begin{gathered}
  \\frac{\\partial a}{\\partial x}=2\\,(\\ell_++\\ell_-)\\Bigl(\\frac{\\partial\\ell_+}{\\partial x}+\\frac{\\partial\\ell_-}{\\partial x}\\Bigr),\\qquad
  \\frac{\\partial c}{\\partial x}=2\\,(\\ell_+-\\ell_-)\\Bigl(\\frac{\\partial\\ell_+}{\\partial x}-\\frac{\\partial\\ell_-}{\\partial x}\\Bigr),\\\\
  \\frac{\\partial b}{\\partial\\nu}=8\\nu,\\\\
  {\\renewcommand{\\arraystretch}{2.4}
  \\begin{array}{l|ccc}
   x & M & \\Delta & \\nu\\\\ \\hline
   \\partial\\ell_+/\\partial x & \\dfrac{M+\\nu}{\\ell_+} & \\dfrac{\\Delta}{\\ell_+} & \\dfrac{M+\\nu}{\\ell_+}\\\\
   \\partial\\ell_-/\\partial x & \\dfrac{M-\\nu}{\\ell_-} & \\dfrac{\\Delta}{\\ell_-} & -\\dfrac{M-\\nu}{\\ell_-}
  \\end{array}}
  \\end{gathered}
\\end{equation}
In the figure these are cosines: the derivative of a side with respect to a
displacement of one of its ends is the cosine of the angle between the side
and the displacement.

\\subsection{The Legendre data}
Everything that enters \\eqref{eq:Cfin} besides the three functions and the
logarithm of $a+b-c$ is a polynomial in the three points --- $A_1$, $A_2$, $A_3$, $\\mathcal C_W$ by
\\eqref{eq:Acoef}--\\eqref{eq:Bcoef}, \\eqref{eq:WLam} --- or
a product of powers of the points and of their differences, and the latter,
like the argument of the logarithm, have logarithmic derivatives that are
sums of $\\pm1/(\\cdot)$:
\\begin{equation}\\label{eq:dleg}
  {\\renewcommand{\\arraystretch}{2.5}
  \\begin{array}{l|ccc}
   \\partial_x\\ln(\\cdot) & x=a & x=b & x=c\\\\ \\hline
   k^{2}=\\dfrac{a\\,(b-c)}{b\\,(a-c)} & \\dfrac1{a}-\\dfrac1{a-c} & \\dfrac1{b-c}-\\dfrac1{b} & \\dfrac1{a-c}-\\dfrac1{b-c}\\\\
   \\omega^{2}=\\dfrac{b-c}{a-c} & -\\dfrac1{a-c} & \\dfrac1{b-c} & \\dfrac1{a-c}-\\dfrac1{b-c}\\\\
   \\sin^{2}\\varphi_1=\\dfrac{b}{a} & -\\dfrac1{a} & \\dfrac1{b} & 0\\\\
   g=\\dfrac{2}{\\sqrt{b\\,(a-c)}} & -\\dfrac1{2(a-c)} & -\\dfrac1{2b} & \\dfrac1{2(a-c)}\\\\
   a+b-c & \\dfrac1{a+b-c} & \\dfrac1{a+b-c} & -\\dfrac1{a+b-c}
  \\end{array}}
\\end{equation}

\\subsection{The three functions}
The transcendental part of \\eqref{eq:Cfin} is $\\EllF(\\varphi_1,k)$, $\\EllE(\\varphi_1,k)$
and $\\Pi(\\varphi_1;\\omega^{2},k)$, which depend on the state through
$\\varphi_1$, $k$ and $\\omega^{2}$ only.  Their derivatives with respect to the
amplitude are the integrands, $1/\\Delta_\\varphi$, $\\Delta_\\varphi$ and
$1/[(1-\\omega^{2}\\sin^{2}\\varphi)\\Delta_\\varphi]$ with
$\\Delta_\\varphi=\\sqrt{1-k^{2}\\sin^{2}\\varphi}$, and
$d\\varphi_1=d(\\sin^{2}\\varphi_1)/(2\\sin\\varphi_1\\cos\\varphi_1)$.  Their derivatives
with respect to the parameters close on the three functions themselves:
\\begin{equation}\\label{eq:dFEP}
  \\begin{split}
  \\frac{\\partial \\EllF}{\\partial k}&=\\frac{\\EllE-k'^{2}\\EllF}{k\\,k'^{2}}-\\frac{k\\sin\\varphi\\cos\\varphi}{k'^{2}\\,\\Delta_\\varphi},\\qquad
  \\frac{\\partial \\EllE}{\\partial k}=\\frac{\\EllE-\\EllF}{k},\\\\
  \\frac{\\partial\\Pi}{\\partial k}&=\\frac{k}{k'^{2}(k^{2}-\\omega^{2})}
   \\Bigl[\\EllE-k'^{2}\\Pi-\\frac{k^{2}\\sin\\varphi\\cos\\varphi}{\\Delta_\\varphi}\\Bigr],\\\\
  \\frac{\\partial\\Pi}{\\partial\\omega^{2}}&=\\frac{(\\omega^{2}-k^{2})\\EllF+(k^{2}-\\omega^{4})\\Pi-\\omega^{2}\\EllE}{2\\omega^{2}(\\omega^{2}-1)(\\omega^{2}-k^{2})}
   +\\frac{\\omega^{2}\\sin\\varphi\\cos\\varphi\\,\\Delta_\\varphi}{2(\\omega^{2}-1)(\\omega^{2}-k^{2})(1-\\omega^{2}\\sin^{2}\\varphi)},
  \\end{split}
\\end{equation}
all at the same $(\\varphi,k,\\omega^{2})$, $k'^{2}=1-k^{2}$.  Each line is
checked as an identity between integrands: the derivative of the integrand
with respect to the parameter equals the stated combination of the three
integrands plus $d/d\\varphi$ of the algebraic term, in the ring generated by
$\\sin\\varphi$, $\\cos\\varphi$, $\\Delta_\\varphi$ with the two relations between
them; the algebraic terms vanish at $\\varphi=0$, so the identities integrate.
The consequence is the one that matters: every derivative of $\\mathcal C$, of
any order, with respect to any of $(M,\\Delta,\\nu)$ is again of the form
(algebraic in the points)$\\times\\{\\EllF,\\EllE,\\Pi\\}$, plus a polynomial times the
logarithm of \\eqref{eq:Cfin}, plus algebraic terms.  The basis
does not grow under differentiation, and every derivative is as exact as the
potential.

\\subsection{The gap equations}
At given $\\nu$ the state is the local minimum of \\eqref{eq:Omclass} that continues the vacuum:
\\begin{equation}\\label{eq:thermo}
  \\partial_M\\Omega=\\partial_\\Delta\\Omega=0,\\qquad
  n_I=-\\frac{\\partial\\Omega}{\\partial\\mu_I}=-\\tfrac12\\,\\partial_\\nu\\Omega,
\\end{equation}
first derivatives all, and by the gap equations the total derivative of
$\\Omega$ along the equilibrium is the partial one.  On the figure $\\nu$ is
where the apex stands along the base, and the two gap equations choose the
rest of the triangle: its half-base $M$ and its height $\\Delta$.
The minimum is a local one: \\eqref{eq:Omclass} is not bounded below, because
the term $\\tfrac{N_c}{4\\pi^{2}}\\rho^{4}\\ln(2\\lambda/\\rho)$ that \\eqref{eq:Fclass}
puts into it falls as $-\\rho^{4}\\ln\\rho$ at large $\\rho$ and outgrows the rest.
""")

#   §7.5  the condensates from the closed form: the numerical part begins here
from mpmath import mp, mpf, sqrt as msqrt, ellipf, ellipe, ellippi, elliprc, log as mlog, asin as masin, exp as mexp, quad as mquad, nstr, gammainc as mgammainc
def mk(f):
    u"""a rational function of the three points -> a numerical function of (a, b, c), built from the verified object itself"""
    f = FAB(f); n_, d_ = f.numerator(), f.denominator()
    ln_ = lcm([cf.denominator() for cf in n_.coefficients()] + [1]); ld_ = lcm([cf.denominator() for cf in d_.coefficients()] + [1])
    nn = [(tuple(int(e) for e in m), int(cf*ln_)) for m, cf in n_.dict().items()]
    dd = [(tuple(int(e) for e in m), int(cf*ld_)) for m, cf in d_.dict().items()]
    ln_, ld_ = int(ln_), int(ld_)
    def ev3(av, bv, cv):
        N_ = sum(cf*av**m[0]*bv**m[1]*cv**m[2] for m, cf in nn); D_ = sum(cf*av**m[0]*bv**m[1]*cv**m[2] for m, cf in dd)
        return (N_*ld_)/(D_*ln_)
    return ev3
A_n, B_n, C_n, pol_n, c3_n, s1_n, s2_n = [mk(f) for f in (Ac, Bc, Cc, polx, c3x, s1c, s2c)]
def pts_n(Mq_, Dq_, nq_):                                                       # eq:triangle, eq:abc
    Aq_ = msqrt((Mq_ + nq_)**2 + Dq_*Dq_); Bq_ = msqrt((Mq_ - nq_)**2 + Dq_*Dq_)
    return (Aq_ + Bq_)**2, 4*nq_*nq_, (Aq_ - Bq_)**2
def leg_n(av, bv, cv):                                                          # eq:Cfin, second line
    return 2/msqrt(bv*(av - cv)), av*(bv - cv)/(bv*(av - cv)), (bv - cv)/(av - cv), masin(msqrt(bv/av))
def Cfin_n(Mq_, Dq_, nq_):                                                      # eq:Cfin
    av, bv, cv = pts_n(Mq_, Dq_, nq_); gv, k2v, om2v, ph1 = leg_n(av, bv, cv)
    Av, Bv, Cv = A_n(av, bv, cv), B_n(av, bv, cv), C_n(av, bv, cv); Fv = ellipf(ph1, k2v)
    return (pol_n(av, bv, cv) + gv*Av*Fv + gv*Cv*(av - cv)/(av - bv)*ellipe(ph1, k2v)
            + gv*(av - bv)*Bv*(Fv - ellippi(om2v, ph1, k2v)) + Bv*mlog(16/(av + bv - cv)))
#   the three numbers A', B', lambda from the three vacuum conditions, each in closed form
mp.dps = 30
Ncn = 3
M0n, fpin, mpin = mpf('0.3035'), mpf('0.0924'), mpf('0.1317')                   # GeV: the vacuum mass, f_pi, m_pi
prefn = Ncn/mp.pi**2
lamn = M0n/2*mexp(1 + 2*mp.pi**2*fpin**2/(Ncn*M0n**2))                          # eq:fpivac
Lgn = mlog(2*lamn/M0n); nu0n = mpin/2
J_n = lambda y_, m_: (1 - msqrt(m_**2 - y_**2)/y_*masin(y_/m_))/y_**2          # J(nu, M) of eq:thouless
Apn = 2*prefn*(M0n**2/4 - M0n**2/2*Lgn + nu0n**2*(Lgn - 1) + nu0n**4*J_n(nu0n, M0n))   # eq:thouless
Bpn = Apn*M0n - prefn*M0n**3*(mpf(1)/2 - Lgn)                                   # eq:gapvac
Tn_ = msqrt(4*M0n**2 - mpin**2)*masin(mpin/(2*M0n))                              # the closed forms of eq:thouless give the same two numbers
assert abs(Apn - prefn/2*(M0n**2 - (2*M0n**2 - mpin**2)*Lgn - mpin*Tn_)) < mpf(10)**(-25) and abs(Bpn - prefn/2*M0n*mpin*(mpin*Lgn - Tn_)) < mpf(10)**(-25)
assert abs(1000*lamn - mpf('759.1')) < mpf('0.05') and abs(Apn + mpf('0.02943')) < mpf('5e-6') and abs(Bpn - mpf('0.00050')) < mpf('5e-6')
OK(u"the three numbers from (M0, f_pi, m_pi) = (303.5, 92.4, 131.7) MeV: lambda = %s MeV, A' = %s GeV^2, B' = %s GeV^3   [eq:classnum]" % (nstr(1000*lamn, 7), nstr(Apn, 7), nstr(Bpn, 7)))
def Om_class_n(Ap_, Bp_, lam_):                                                 # eq:Omclass with eq:Fclass and eq:Cfin, for any three numbers
    def pot(Mq_, Dq_, nq_):
        r2 = Mq_*Mq_ + Dq_*Dq_
        return Ap_/2*r2 - Bp_*Mq_ - prefn*(Cfin_n(Mq_, Dq_, nq_) + (2*nq_*nq_*Dq_*Dq_ - r2*r2/2)/2*mlog(lam_))
    return pot
Om_n = Om_class_n(Apn, Bpn, lamn)                                               # with the three numbers of eq:classnum
#   eq:Omclass is not bounded below: on the axis nu = Delta = 0 it is elementary (eq:Fclass with kappa = 0 and no remainder)
def Om_vac_n(m_):
    return Apn/2*m_*m_ - Bpn*m_ - prefn*(-m_**4/4*mlog(2*lamn/m_) + m_**4/16)
Mtop_n = mp.findroot(lambda m_: mp.diff(Om_vac_n, m_), mpf('0.8'))
Mback_n = mp.findroot(lambda m_: Om_vac_n(m_) - Om_vac_n(M0n), mpf('0.95'))
assert abs(mp.diff(Om_vac_n, M0n)) < mpf(10)**(-20) and mp.diff(Om_vac_n, M0n, int(2)) > 0 and mp.diff(Om_vac_n, Mtop_n, int(2)) < 0
assert M0n < Mtop_n < Mback_n < 2*lamn and Om_vac_n(4*lamn) < Om_vac_n(2*lamn) < Om_vac_n(M0n)
assert abs(Om_n(mpf('0.5'), mpf(10)**(-8), mpf('0.1')) - Om_vac_n(mpf('0.5'))) < mpf(10)**(-14)
OK(u"eq:Omclass is not bounded below: on the axis nu = Delta = 0, with the numbers of eq:classnum, it has a local minimum at the vacuum mass and a maximum at M = %s MeV, and it is below its vacuum value beyond M = %s MeV (2 lambda = %s MeV)"
   % (nstr(1000*Mtop_n, 4), nstr(1000*Mback_n, 4), nstr(2000*lamn, 5)))
#   the rules of §7.1-§7.3 assembled (this is still the code of §7.5): the gradient of the finite part from the rules alone, against numerical differentiation of eq:Cfin
dpoly_n = dict((nm_, [mk(FAB(f_).derivative(x_)) for x_ in (a, b, c)]) for nm_, f_ in (('A1', Ac), ('A2', Cc), ('A3', Bc), ('pol', polx)))
dlog_n = dict((nm_, [(mk(LD[nm_][x_]) if LD[nm_][x_] != 0 else (lambda av, bv, cv: mpf(0))) for x_ in (a, b, c)]) for nm_ in ('k2', 'om2', 'sin2', 'g', 'L'))
def dC_rules_n(Mq_, Dq_, nq_):
    u"""dC/dM, dC/dDelta, dC/dnu by eq:dpoints, eq:dleg and eq:dFEP; nothing is differentiated numerically"""
    av, bv, cv = pts_n(Mq_, Dq_, nq_); gv, k2v, om2v, ph1 = leg_n(av, bv, cv)
    kq_ = msqrt(k2v); k1q_ = 1 - k2v; s2q_ = bv/av; sq_ = msqrt(s2q_); cq_ = msqrt(1 - s2q_); Dq1_ = msqrt(1 - k2v*s2q_)
    A1v, A2v, A3v = A_n(av, bv, cv), C_n(av, bv, cv), B_n(av, bv, cv)
    Fv, Ev, Pv = ellipf(ph1, k2v), ellipe(ph1, k2v), ellippi(om2v, ph1, k2v)
    Fk = (Ev - k1q_*Fv)/(kq_*k1q_) - kq_*sq_*cq_/(k1q_*Dq1_)                    # eq:dFEP, line by line
    Ek = (Ev - Fv)/kq_
    Pk = kq_/(k1q_*(k2v - om2v))*(Ev - k1q_*Pv - k2v*sq_*cq_/Dq1_)
    Pw = (((om2v - k2v)*Fv + (k2v - om2v*om2v)*Pv - om2v*Ev)/(2*om2v*(om2v - 1)*(om2v - k2v))
          + om2v*sq_*cq_*Dq1_/(2*(om2v - 1)*(om2v - k2v)*(1 - om2v*s2q_)))
    Fp, Ep, Pp = 1/Dq1_, Dq1_, 1/((1 - om2v*s2q_)*Dq1_)                         # the integrands: the derivatives in the amplitude
    rq_ = (av - cv)/(av - bv); grad = []
    for i_ in range(3):                                                         # with respect to a, b, c: eq:dleg and the polynomials
        e_ = [mpf(int(i_ == j_)) for j_ in range(3)]
        dph = s2q_*dlog_n['sin2'][i_](av, bv, cv)/(2*sq_*cq_); dk = kq_/2*dlog_n['k2'][i_](av, bv, cv); dom = om2v*dlog_n['om2'][i_](av, bv, cv)
        dF = Fp*dph + Fk*dk; dE = Ep*dph + Ek*dk; dP = Pp*dph + Pk*dk + Pw*dom
        dg = gv*dlog_n['g'][i_](av, bv, cv)
        dA1, dA2, dA3, dpol = [dpoly_n[nm_][i_](av, bv, cv) for nm_ in ('A1', 'A2', 'A3', 'pol')]
        dr = rq_*((e_[0] - e_[2])/(av - cv) - (e_[0] - e_[1])/(av - bv))
        grad.append(dpol + dg*A1v*Fv + gv*dA1*Fv + gv*A1v*dF
                    + dg*A2v*rq_*Ev + gv*dA2*rq_*Ev + gv*A2v*dr*Ev + gv*A2v*rq_*dE
                    + dg*(av - bv)*A3v*(Fv - Pv) + gv*(e_[0] - e_[1])*A3v*(Fv - Pv) + gv*(av - bv)*dA3*(Fv - Pv) + gv*(av - bv)*A3v*(dF - dP)
                    + dA3*mlog(16/(av + bv - cv)) - A3v*dlog_n['L'][i_](av, bv, cv))
    lp_, lm_ = msqrt((Mq_ + nq_)**2 + Dq_*Dq_), msqrt((Mq_ - nq_)**2 + Dq_*Dq_)
    dlp = ((Mq_ + nq_)/lp_, Dq_/lp_, (Mq_ + nq_)/lp_); dlm = ((Mq_ - nq_)/lm_, Dq_/lm_, -(Mq_ - nq_)/lm_)      # eq:dpoints
    out = []
    for j_ in range(3):                                                         # with respect to M, Delta, nu
        da_ = 2*(lp_ + lm_)*(dlp[j_] + dlm[j_]); dc_ = 2*(lp_ - lm_)*(dlp[j_] - dlm[j_]); db_ = 8*nq_ if j_ == 2 else mpf(0)
        out.append(grad[0]*da_ + grad[1]*db_ + grad[2]*dc_)
    return out
d_rules = mpf(0)
for st_ in ((mpf('0.3'), mpf('0.2'), mpf('0.5')), (mpf('0.5'), mpf('0.3'), mpf('0.2'))):
    num_ = [mp.diff(lambda x_: Cfin_n(x_, st_[1], st_[2]), st_[0]), mp.diff(lambda x_: Cfin_n(st_[0], x_, st_[2]), st_[1]),
            mp.diff(lambda x_: Cfin_n(st_[0], st_[1], x_), st_[2])]
    d_rules = max([d_rules] + [abs(r_ - n_) for r_, n_ in zip(dC_rules_n(*st_), num_)])
assert d_rules < mpf(10)**(-20)
OK(u"the rules of §7.1-§7.3 assembled: dC/dM, dC/dDelta and dC/dnu from eq:dpoints, eq:dleg and eq:dFEP, with nothing differentiated numerically, against numerical differentiation of eq:Cfin at two states, nu > M and nu < M: at most %s   [eq:dpoints] [eq:dleg] [eq:dFEP]" % nstr(d_rules, 2))
#   the traditional model: the sharp cutoff kept at Lambda, by the exact identity eq:identity -- no quadrature either
Gcn, m0cn, Lcn = mpf('4.780'), mpf('0.00474'), mpf('0.6594')                    # GeV^-2, GeV, GeV: the set fitted to the same vacuum
def I_cut_n(Mq_, Dq_, nq_, Lq_):                                                # the right side of eq:identity, with eq:RLam
    av, bv, cv = pts_n(Mq_, Dq_, nq_); gv, k2v = leg_n(av, bv, cv)[:2]
    Eq_ = msqrt(Lq_*Lq_ + Mq_*Mq_)
    RL = (msqrt((Eq_ + nq_)**2 + Dq_*Dq_) + msqrt((Eq_ - nq_)**2 + Dq_*Dq_))**2; YL = 2*Lq_*(RL - bv)*msqrt(RL)
    WL = (mpf(1)/32 + s1_n(av, bv, cv)/(RL - bv) + s2_n(av, bv, cv)/(RL - bv)**2)*YL
    phL = masin(msqrt(bv*(RL - av)/(av*(RL - bv))))
    return WL + gv*(A_n(av, bv, cv)*ellipf(phL, k2v) + C_n(av, bv, cv)*(av - cv)/(av - bv)*ellipe(phL, k2v)
                    + B_n(av, bv, cv)*(av - bv)*ellippi(av/bv, phL, k2v))
def Om_cut_n(Mq_, Dq_, nq_):                                                    # eq:OmegaLam
    return ((Mq_ - m0cn)**2 + Dq_*Dq_)/(4*Gcn) - prefn*I_cut_n(Mq_, Dq_, nq_, Lcn)
def Om_cutvac(Mq_):                                                             # eq:OmegaLam at nu = Delta = 0, by eq:free3
    return (Mq_ - m0cn)**2/(4*Gcn) - prefn*((2*Lcn**2 + Mq_**2)*Lcn*msqrt(Lcn**2 + Mq_**2)/4 - Mq_**4/4*mlog((Lcn + msqrt(Lcn**2 + Mq_**2))/Mq_))
M0cut = mp.findroot(lambda m_: mp.diff(Om_cutvac, m_), mpf('0.3'))
assert abs(1000*M0cut - mpf('303.62')) < mpf('0.01')
nuc_cut = mp.findroot(lambda n_: mp.diff(lambda e_: Om_cut_n(M0cut, e_, n_), mpf(0), int(2)), (mpf('0.065'), mpf('0.067')), solver='secant')   # the onset: the Delta^2 coefficient vanishes
assert abs(1000*nuc_cut - mpf('65.74')) < mpf('0.01')
OK(u"the model with the sharp cutoff kept: (G, m0, Lambda) = (4.780 GeV^-2, 4.74 MeV, 659.4 MeV) has the vacuum mass %s MeV and the onset at mu_I = %s MeV" % (nstr(1000*M0cut, 6), nstr(2000*nuc_cut, 6)))
def dd_(f, x, n): return mp.diff(f, x, tuple(int(i) for i in n))
def state_n(nq_, pot=Om_n, Mvac=None):                                          # the two gap equations, eq:thermo
    Mvac = M0n if Mvac is None else Mvac
    ca = (nu0n/nq_)**2; guess = (Mvac*ca, Mvac*msqrt(1 - ca*ca))                # the chiral rotation as a first guess
    f = lambda m_, e_: (mp.diff(lambda x_: pot(x_, e_, nq_), m_), mp.diff(lambda y_: pot(m_, y_, nq_), e_))
    s = mp.findroot(f, guess, tol=mpf(10)**(-(mp.dps - 6)))
    return s[int(0)], s[int(1)]
def nI_n(nq_, Mq_, Dq_, pot=Om_n):                                              # the isospin density of eq:thermo
    return -mp.diff(lambda n_: pot(Mq_, Dq_, n_), nq_)/2
def point_n(xq_, pot=Om_n, Mvac=None):                                          # the state at mu_I/m_pi = x
    nq_ = xq_*nu0n; Mq_, Dq_ = state_n(nq_, pot, Mvac)
    f = lambda m_, e_: pot(m_, e_, nq_); X = (Mq_, Dq_)
    OMM_, ODD_, OMD_ = dd_(f, X, (2, 0)), dd_(f, X, (0, 2)), dd_(f, X, (1, 1))
    assert Mq_ > 0 and Dq_ > 0 and OMM_ > 0 and OMM_*ODD_ - OMD_**2 > 0         # both condensates present, and a local minimum
    av, bv, cv = pts_n(Mq_, Dq_, nq_)
    return dict(x=xq_, nu=nq_, M=Mq_, D=Dq_, nI=nI_n(nq_, Mq_, Dq_, pot), k2=leg_n(av, bv, cv)[1])
cut_n = lambda xq_: point_n(xq_, Om_cut_n, M0cut)
mp.dps = 20
AXX = [mpf('1.01'), mpf('1.02'), mpf('1.05')] + [mpf(11 + k_)/10 for k_ in range(30)]      # the grid of the figure of §7.5
AXR = [(point_n(x_), cut_n(x_)) for x_ in AXX]
X105, X25, X4 = AXR[2], AXR[17], AXR[-1]                                        # the states at mu_I/m_pi = 1.05, 2.5 and 4: frames of the figure, numbers of the text
assert all(r_[0]['D'] > 0 and r_[1]['D'] > 0 for r_ in AXR) and [r_[0]['x'] for r_ in (X105, X25, X4)] == [mpf('1.05'), mpf('2.5'), mpf(4)]
OK(u"the gap equations on the grid of the figure of §7.5: %d points for each model from the closed forms, every solution a local minimum; at mu_I = 4 m_pi (M, Delta) = (%s, %s) MeV with the cutoff removed and (%s, %s) MeV with the cutoff kept   [fig:state]"
   % (len(AXX), nstr(1000*X4[0]['M'], 5), nstr(1000*X4[0]['D'], 5), nstr(1000*X4[1]['M'], 5), nstr(1000*X4[1]['D'], 5)))
#   the three geometric figures (§2, §3.3, §4.7), for one triangle: every number drawn comes from the functions above
mp.dps = 30
Mi, Di, ni, Li, Epi = mpf(1), mpf('1.1'), mpf('0.7'), mpf(2), mpf('1.75')     # M, Delta, nu, a cutoff and one value of E_p, in units of M
ai, bi, ci = pts_n(Mi, Di, ni); _, k2i, _, ph1i = leg_n(ai, bi, ci)
Ki, Kpi, u1i = mp.ellipk(k2i), mp.ellipk(1 - k2i), ellipf(ph1i, k2i)
Eli = msqrt(Li*Li + Mi*Mi); RLi = (msqrt((Eli + ni)**2 + Di*Di) + msqrt((Eli - ni)**2 + Di*Di))**2
uLi = ellipf(masin(msqrt(bi*(RLi - ai)/(ai*(RLi - bi)))), k2i)                 # where the cutoff stops the path, by eq:legsub
sn2i = lambda u_: mp.ellipfun('sn', u_, m=k2i)**2
R_of_u = lambda u_: bi + (ai - bi)/(1 - ai/bi*sn2i(u_))                        # eq:legcons
iKp, tin = mp.mpc(0, Kpi), mpf(10)**(-12)
assert abs(sn2i(Ki) - 1) < mpf(10)**(-25) and abs(sn2i(Ki + iKp) - 1/k2i) < mpf(10)**(-22) and abs(sn2i(iKp + tin)) > mpf(10)**20
assert abs(R_of_u(mpf(0)) - ai) < mpf(10)**(-25) and abs(R_of_u(Ki)) < mpf(10)**(-22) and abs(R_of_u(Ki + iKp) - ci) < mpf(10)**(-20) and abs(R_of_u(iKp + tin) - bi) < mpf(10)**(-15)
assert abs(sn2i(u1i) - bi/ai) < mpf(10)**(-25) and abs(R_of_u(u1i - tin)) > mpf(10)**9 and 0 < uLi < u1i < Ki
assert abs(R_of_u(uLi) - RLi) < mpf(10)**(-22) and abs(mp.sin(ph1i) - msqrt(ci)/(2*Mi)) < mpf(10)**(-25)
OKAT(u"§4", u"the torus of the figures, (M, Delta, nu) = (1, 1.1, 0.7): k^2 = %s, K = %s, K' = %s, u1 = %s = %s K, cutoff at %s; sn^2 and R at the four half-periods and at the puncture as in eq:halfperiods"
   % (nstr(k2i, 5), nstr(Ki, 5), nstr(Kpi, 5), nstr(u1i, 5), nstr(u1i/Ki, 3), nstr(uLi, 5)))
os.makedirs(FIGDIR, exist_ok=True)
FIGS.triangle(FIGDIR + '/triangle_nu', float(Mi), float(Di), float(ni), float(Epi))
FIGS.conics(FIGDIR + '/conics_nu', float(Mi), float(Di), float(ni))
FIGS.torus(FIGDIR + '/torus_nu', float(Ki), float(Kpi), float(u1i), float(uLi))
OUT[:] = [blk.replace(u"@FIGTRI@", FIGRELDIR + u"/triangle_nu.pdf").replace(u"@FIGCON@", FIGRELDIR + u"/conics_nu.pdf").replace(u"@FIGTOR@", FIGRELDIR + u"/torus_nu.pdf") for blk in OUT]
#   two angles of the triangle along the axis: theta at the apex, with k^2 = cos^2(theta/2) (eq:tridict), and theta_- at the
#   end +M of the base, cos(theta_-) = (M - nu)/l_-.  Each of k^2 and sin^2(theta_-/2) is 1/2 where its angle is a right angle:
#   the first where nu^2 + Delta^2 = M^2, the second where nu = M.  The two points are found with the cutoff removed.
mp.dps = 20
s2chi = lambda r_: (1 - (r_['M'] - r_['nu'])/msqrt((r_['M'] - r_['nu'])**2 + r_['D']**2))/2
xK2 = mp.findroot(lambda x_: point_n(x_)['k2'] - mpf(1)/2, (mpf('1.1'), mpf('1.2')), solver='secant', tol=mpf(10)**(-12))
xNM = mp.findroot(lambda x_: (lambda r_: r_['nu'] - r_['M'])(point_n(x_)), (mpf('1.6'), mpf('1.7')), solver='secant', tol=mpf(10)**(-12))
pK2, pNM = point_n(xK2), point_n(xNM)
assert abs(pK2['k2'] - mpf(1)/2) < mpf(10)**(-10) and abs(pK2['nu']**2 + pK2['D']**2 - pK2['M']**2) < mpf(10)**(-10)
assert abs(pNM['nu'] - pNM['M']) < mpf(10)**(-10) and abs(s2chi(pNM) - mpf(1)/2) < mpf(10)**(-10) and 1 < xK2 < xNM < 2
assert pNM['k2'] > mpf(1)/2 > s2chi(pK2) > 0
for r_ in (pK2, pNM, X105[0], X4[0]):                                  # the three angles of the triangle add up to pi
    lp_, lm_ = msqrt((r_['M'] + r_['nu'])**2 + r_['D']**2), msqrt((r_['M'] - r_['nu'])**2 + r_['D']**2)
    chi_, chip_ = mp.acos((r_['M'] - r_['nu'])/lm_), mp.acos((r_['M'] + r_['nu'])/lp_)
    assert abs(r_['k2'] - mp.sin((chi_ + chip_)/2)**2) < mpf(10)**(-15) and abs(s2chi(r_) - mp.sin(chi_/2)**2) < mpf(10)**(-15)
assert all(AXR[i_ + 1][j_]['k2'] > AXR[i_][j_]['k2'] and s2chi(AXR[i_ + 1][j_]) > s2chi(AXR[i_][j_]) > 0
           for i_ in range(len(AXR) - 1) for j_ in (0, 1))                      # both grow along the axis, in both models
mp.dps = 30
OK(u"along the axis with the cutoff removed: a right angle at the apex (nu^2 + Delta^2 = M^2, k^2 = 1/2) at mu_I = %s m_pi, where sin^2(theta_-/2) = %s; a right angle at the base (nu = M, sin^2(theta_-/2) = 1/2) at mu_I = %s m_pi = %s MeV, where (M, Delta) = (%s, %s) MeV and k^2 = %s; k^2 = sin^2((theta_- + theta_+)/2) at four states; both curves grow monotonically on the grid of the figure in both models"
   % (nstr(xK2, 5), nstr(s2chi(pK2), 4), nstr(xNM, 5), nstr(2000*pNM['nu'], 5), nstr(1000*pNM['M'], 5), nstr(1000*pNM['D'], 5), nstr(pNM['k2'], 4)))
FIGS.state_axis(FIGDIR + '/state_nu',
                [(u'%g' % float(r_['x']) if r_ is not pNM else u'%.2f' % float(xNM), float(1000*r_['M']), float(1000*r_['D']), float(1000*r_['nu']))
                 for r_ in (X105[0], pNM, X25[0], X4[0])],                             # the second frame: the state nu = M
                [float(r_[0]['x']) for r_ in AXR],
                [[float(1000*r_[j_]['M']) for r_ in AXR] for j_ in (0, 1)], [[float(1000*r_[j_]['D']) for r_ in AXR] for j_ in (0, 1)],
                [[float(mpf('130.148')*r_[j_]['nI']) for r_ in AXR] for j_ in (0, 1)],                      # 130.148: GeV^3 -> fm^-3
                float(1000*M0n), float(1000*M0cut), float(2*nuc_cut/mpin),
                [[float(r_[j_]['k2']) for r_ in AXR] for j_ in (0, 1)], [[float(s2chi(r_[j_])) for r_ in AXR] for j_ in (0, 1)],
                (float(xK2), float(xNM)), 1)
OK(u"figures written: triangle_nu.pdf, conics_nu.pdf, torus_nu.pdf, state_nu.pdf")
reg(u'eq:classnum', 'num', u"§7.5: the three vacuum conditions solved in closed form in this script, mpmath at 30 digits")
f2_ = lambda v_: u"%.2f" % float(v_)
f4_ = lambda v_: u"%.4f" % float(v_)
W(u"""
\\begin{figure}[!t]
  \\centering
  \\includegraphics[width=0.96\\linewidth]{@FIGSTA@}
  \\caption{The state along the isospin axis with the cutoff removed, for the numbers of
  \\eqref{eq:classnum}.  (a) The triangle at four values of $\\mu_I=2\\nu$, all on
  one scale, with the angle $\\theta$ at its apex and the angle $\\theta_-$ at
  the end $+M$ of its base.  At the onset the triangle is flat; then the apex
  rises and the base shrinks.  In the second frame $\\nu=M$: the apex stands
  above the end of the base, and the angle there is a right angle.  (b) The
  constituent mass $M$ and the condensate $\\Delta$.  (c) The isospin density.
  (d) The two angles along the axis: $k^{2}=\\cos^{2}(\\theta/2)$ for the angle
  at the apex, and $\\sin^{2}(\\theta_-/2)$ for the angle at the base.  The
  open circle marks the right angle at the apex, the full circle the right
  angle at the base.  Solid lines: the cutoff removed.  Dashed lines: the sharp
  cutoff kept at $\\Lambda=659.4$~MeV, with the same vacuum.}
  \\label{fig:state}
\\end{figure}
\\subsection{The state along the isospin axis}\\label{sec:axis}
Everything is now in place to compute with, and in two models that differ
only in what is done at the end of the path.  The first is the model with the
cutoff removed.  The
three vacuum conditions of Sec.~\\ref{sec:vacuum}, with $M_0=303.5$,
$f_\\pi=92.4$ and $m_\\pi=131.7$~MeV, give
\\begin{equation}\\label{eq:classnum}
  \\lambda=@LAM@~\\text{MeV},\\qquad A'=@AP@~\\text{GeV}^{2},\\qquad B'=@BP@~\\text{GeV}^{3},
\\end{equation}
and with them \\eqref{eq:Omclass}, with the $\\mathcal F$ of \\eqref{eq:Fclass}
and the $\\mathcal C$ of \\eqref{eq:Cfin}, is a closed-form function of
$(M,\\Delta,\\nu)$: three Legendre integrals, one logarithm and algebra.  On the
axis $\\nu=\\Delta=0$ its vacuum is separated from the fall at large $\\rho$ by a
barrier at $M=@MTOP@$~MeV, far above the states computed below.  The second is the model with the
sharp cutoff kept, \\eqref{eq:OmegaLam} at the momentum
$\\Lambda=659.4$~MeV, $G=4.780~\\text{GeV}^{-2}$ and $m_0=4.74$~MeV, fitted to the
same vacuum (its vacuum mass is $@MCUT@$~MeV and its onset is at
$\\mu_I=@MPICUT@$~MeV).  By \\eqref{eq:identity} it is a closed form as well, the
three integrals being taken at $\\varphi_\\Lambda$ instead of $\\varphi_1$.  For
each model the two gap equations \\eqref{eq:thermo} are solved at each $\\nu$.
No momentum integral is computed at any step.  The derivatives are taken by
differentiating the closed forms numerically, at twenty digits; the rules of
the first three subsections give the same derivatives in closed form.

Figure~\\ref{fig:state} shows the result.  Pion condensation sets in at
$\\mu_I=m_\\pi$, where the triangle is flat: the apex lies on the base, and
$k=0$.  Beyond the onset the apex rises and the base shrinks.

Figure~\\ref{fig:state}d follows two angles of the triangle.  The modulus of
\\eqref{eq:tridict}, $k^{2}=\\cos^{2}(\\theta/2)$, belongs to the angle $\\theta$
at the apex; it runs from $0$ towards $1$, and at $\\mu_I=4m_\\pi$ it is
$@K4@$.  The second curve is $\\sin^{2}(\\theta_-/2)$, where $\\theta_-$ is the angle at
the end $+M$ of the base, between it and the side $\\ell_-$:
$\\cos\\theta_-=(M-\\nu)/\\ell_-$.  Each curve passes
$\\tfrac12$ where its angle is a right angle.  For the apex that is
$\\nu^{2}+\\Delta^{2}=M^{2}$, at $\\mu_I=@XK2@\\,m_\\pi$.  For the base it is
$\\nu=M$, at $\\mu_I=@XNM@\\,m_\\pi$: the apex stands above the end $+M$ of the base (the second
frame of Fig.~\\ref{fig:state}a), and from there on the gap of the spectrum is
the height $\\Delta$ of the triangle and no longer its side $\\ell_-$
(Sec.~\\ref{sec:det}).

With the cutoff kept the state is a different one.  It stays close to the
first near the onset and then moves away: at $\\mu_I=4m_\\pi$ its $\\Delta$ is
$@D24@$~MeV against $@D14@$, and its density is lower by $@DN4@$ per cent.  The
two are the same integral with the same vacuum, treated differently at one end
of the path.  Their difference is the $O(\\Lambda^{-2})$ term of
\\eqref{eq:OmegaAsym}, directly and through the three numbers it moves in the
fit to the vacuum; it is not small because $\\nu/\\Lambda$ is not, being
$0.4$ at $\\mu_I=4m_\\pi$.  The reduction does not decide which of the two is
the model.  What it does is to make the question precise: the two differ only in
where the integral is stopped --- by the boundary term and the logarithm taken
there, each minus its limit, and by the three bounded integrals of
\\eqref{eq:identlog} between $\\varphi_\\Lambda$ and $\\varphi_1$, all of them
explicit.
""".replace(u"@K4@", f4_(X4[0]['k2'])).replace(u"@XK2@", f2_(xK2)).replace(u"@XNM@", f2_(xNM)).replace(u"@D24@", u"%.0f" % float(1000*X4[1]['D'])).replace(u"@D14@", u"%.0f" % float(1000*X4[0]['D']))
   .replace(u"@DN4@", u"%.0f" % float(100*(1 - X4[1]['nI']/X4[0]['nI']))).replace(u"@FIGSTA@", FIGRELDIR + u"/state_nu.pdf"))
assert abs(X4[0]['nu']/Lcn - mpf('0.4')) < mpf('0.005') and X4[1]['D'] - X4[0]['D'] > mpf('0.02') and abs(X105[1]['D'] - X105[0]['D']) < mpf('0.002')   # "0.4", "moves away", "close near the onset"
OUT[:] = [blk.replace(u"@LAM@", nstr(1000*lamn, 6)).replace(u"@AP@", nstr(Apn, 5)).replace(u"@BP@", nstr(Bpn, 5)).replace(u"@MCUT@", nstr(1000*M0cut, 4)).replace(u"@MPICUT@", nstr(2000*nuc_cut, 4)).replace(u"@MTOP@", u"%.0f" % float(1000*Mtop_n)) for blk in OUT]

#   the numbers of §6.7, and one of the tests of §9.3: the medium separation scheme, eq:mssmap against the definition at five states, and the potentials side by side
def mss_numbers(G_, m0_, L_, Ms_):                                              # eq:mssI, eq:mssclosed and the constant of eq:mssmap
    EL_ = msqrt(L_*L_ + Ms_*Ms_)
    Iq_ = (L_*EL_ - Ms_**2*mp.asinh(L_/Ms_))/2; Il_ = mp.asinh(L_/Ms_) - L_/EL_
    lam_ = (L_ + EL_)/2*mexp(1 - L_/EL_); Ap_ = 1/(2*G_) - prefn*(L_**3/EL_ + Ms_**2/2); Bp_ = m0_/(2*G_)
    tol_ = mpf(10)**(-(mp.dps - 4))                                             # eq:mssclosed against eq:mssmap with eq:mssI
    assert abs(mlog(2*lam_/Ms_) - 1 - Il_) < tol_ and abs(Ap_ - 1/(2*G_) + 2*prefn*(Iq_ + Ms_**2/2*Il_ + Ms_**2/4)) < tol_
    return dict(lam=lam_, Ap=Ap_, Bp=Bp_, Iq=Iq_, Il=Il_, Om0=m0_**2/(4*G_) + prefn*(Ms_**2*Iq_ + Ms_**4/4*Il_ + Ms_**4/16))
def vac_class(Ap_, Bp_, lam_):                                                  # the vacuum of a member: eq:gapvac, eq:fpivac, eq:thouless solved for (M0, f_pi, nu_onset)
    M0_ = mp.findroot(lambda x_: Ap_*x_ - Bp_ - prefn*x_**3*(mpf(1)/2 - mlog(2*lam_/x_)), mpf('0.3'))
    Lg_ = mlog(2*lam_/M0_); fpi_ = msqrt(Ncn*M0_**2/(2*mp.pi**2)*(Lg_ - 1))
    nuc_ = mp.findroot(lambda y_: Ap_/2 - prefn*(M0_**2/4 - M0_**2/2*Lg_ + y_**2*(Lg_ - 1) + y_**4*J_n(y_, M0_)), (mpf('0.065'), mpf('0.067')), solver='secant')
    return M0_, fpi_, nuc_
def evS(f, vals):                                                               # an element of the field of (M, Delta, nu, M_s) at a numerical point
    f = FMS(f)
    def pe(poly):
        return sum((mpf(int(cf.numerator()))/mpf(int(cf.denominator())))*vals[0]**int(m[0])*vals[1]**int(m[1])*vals[2]**int(m[2])*vals[3]**int(m[3]) for m, cf in poly.dict().items())
    return pe(f.numerator())/pe(f.denominator())
def Om_mss_def(Mq_, Dq_, nq_, set_):                                            # eq:mss as it stands: two cut integrals and a quadrature
    G_, m0_, L_, Ms_ = set_; nb_ = mss_numbers(G_, m0_, L_, Ms_)
    Mt_ = Mq_*Mq_ + Dq_*Dq_ - Ms_*Ms_; kq_ = nq_*nq_*Dq_*Dq_
    def f(p_):
        Eq_ = msqrt(p_*p_ + Mq_*Mq_); Es_ = msqrt(p_*p_ + Ms_*Ms_)
        return p_*p_*(msqrt((Eq_ + nq_)**2 + Dq_*Dq_) + msqrt((Eq_ - nq_)**2 + Dq_*Dq_) - 2*Es_ - Mt_/Es_ + (Mt_*Mt_ - 4*kq_)/(4*Es_**3))
    Pq_ = mpf(100)
    Rq_ = mquad(f, [0, mpf(1)/2, 1, 2, 5, 20, Pq_])                             # the remainder to p = 100
    Rt_ = sum(evS(mss_ser[n], (Mq_, Dq_, nq_, Ms_))*Pq_**(1 - n)/(n - 1) for n in range(3, mss_ser.prec()))   # its tail, from the series of §6.7
    return ((Mq_ - m0_)**2 + Dq_*Dq_)/(4*G_) - prefn*(Mt_*nb_['Iq'] - (Mt_*Mt_ - 4*kq_)/4*nb_['Il'] + Rq_ + Rt_)
mp.dps = 30
SETR = (mpf('4.78'), mpf('0.00476'), mpf('0.659'), mpf('0.3035'))               # G (GeV^-2), m0, Lambda, M_s (GeV): the numbers of the reference
NBR = mss_numbers(*SETR)
potR = Om_class_n(NBR['Ap'], NBR['Bp'], NBR['lam'])
STS = [(u'0.3', u'0.2', u'0.5'), (u'0.05', u'0.3', u'0.16'), (u'0.28', u'0.1', u'0.07'), (u'0.13', u'0.27', u'0.1'), (u'0.02', u'0.31', u'0.26')]
DMSS = []
for st_ in STS:
    Mq_, Dq_, nq_ = [mpf(x_) for x_ in st_]
    dm_ = Om_mss_def(Mq_, Dq_, nq_, SETR) - potR(Mq_, Dq_, nq_) - NBR['Om0']
    assert abs(dm_) < mpf(10)**(-25)
    DMSS.append(dm_)
assert abs(NBR['Om0'] - mpf('0.005291611294425426')) < mpf(10)**(-18)            # a stored value of the constant, as a guard
OKAT(u"§9.3", u"the scheme by its definition (quadrature) minus eq:Omclass with the three numbers of eq:mssclosed minus Omega_s, at five states: at most %s; lambda = %s MeV, A' = %s, B' = %s, Omega_s = %s"
   % (nstr(max(abs(r_) for r_ in DMSS), 2), nstr(1000*NBR['lam'], 7), nstr(NBR['Ap'], 7), nstr(NBR['Bp'], 7), nstr(NBR['Om0'], 7)))
#   side by side: the potential of §7.5 with the cutoff removed, the scheme for the numbers of the reference, the scheme for the cutoff model of §7.5
vacN = vac_class(Apn, Bpn, lamn)
assert abs(vacN[0] - M0n) < mpf(10)**(-24) and abs(vacN[1] - fpin) < mpf(10)**(-24) and abs(vacN[2] - nu0n) < mpf(10)**(-20)   # eq:Omclass returns its three inputs
vacR = vac_class(NBR['Ap'], NBR['Bp'], NBR['lam'])
SETC = (Gcn, m0cn, Lcn, M0cut)                                                  # the cutoff model of §7.5, subtracted at its own vacuum mass
NBC = mss_numbers(*SETC)
vacC = vac_class(NBC['Ap'], NBC['Bp'], NBC['lam'])
fpi_cut = msqrt(Ncn*M0cut**2*NBC['Il']/(2*mp.pi**2))                            # the integral of eq:fpivac cut at Lambda
d_gap, d_fpi = vacC[0] - M0cut, vacC[1] - fpi_cut
d_ons = 1/(4*Gcn) - prefn*(NBC['Iq'] + vacC[2]**2*NBC['Il'] + vacC[2]**4*J_n(vacC[2], vacC[0]))
assert abs(d_gap) < mpf(10)**(-25) and abs(d_fpi) < mpf(10)**(-25) and abs(d_ons) < mpf(10)**(-25)
assert vacC[2] < nuc_cut and NBR['lam'] > SETR[2] and NBC['lam'] > Lcn
OKAT(u"§6.5-6.7", u"eq:mssvac in numbers, for the cutoff model of §7.5: the scheme has its vacuum mass (difference %s) and its f_pi (%s), and obeys the third condition (%s); its onset is at mu_I = %s MeV against %s MeV with the cutoff kept"
   % (nstr(d_gap, 2), nstr(d_fpi, 2), nstr(d_ons, 2), nstr(2000*vacC[2], 6), nstr(2000*nuc_cut, 6)))
mp.dps = 30
M0cut_n = lambda G_, m0_, L_: mp.findroot(lambda x_: (x_ - m0_)/(2*G_) - prefn*x_*(L_*msqrt(L_*L_ + x_*x_) - x_*x_*mp.asinh(L_/x_)), mpf('0.3'))   # the gap equation of the sharp cutoff, eq:mssvac
def onset_cut_n(G_, L_, M0_):                                                   # the onset with the cutoff kept: the third of eq:mssvac with J cut at Lambda
    EL_ = msqrt(L_*L_ + M0_*M0_); Iq_ = (L_*EL_ - M0_**2*mp.asinh(L_/M0_))/2; Il_ = mp.asinh(L_/M0_) - L_/EL_
    Kc_ = lambda y_: mquad(lambda p_: p_*p_/((p_*p_ + M0_*M0_)**(mpf(3)/2)*(p_*p_ + M0_*M0_ - y_*y_)), [0, L_])
    return mp.findroot(lambda y_: 1/(4*G_) - prefn*(Iq_ + y_*y_*Il_ + y_**4*Kc_(y_)), (mpf('0.065'), mpf('0.067')), solver='secant')
d_onsc = onset_cut_n(Gcn, Lcn, M0cut) - nuc_cut                                 # the same onset as from eq:OmegaLam, for the cutoff model of §7.5
assert abs(d_onsc) < mpf(10)**(-10)
M0cutR = M0cut_n(SETR[0], SETR[1], SETR[2]); nucR_cut = onset_cut_n(SETR[0], SETR[2], M0cutR)
M0lo = M0cut_n(SETR[0] - mpf('0.005'), SETR[1], SETR[2] - mpf('0.0005')); M0hi = M0cut_n(SETR[0] + mpf('0.005'), SETR[1], SETR[2] + mpf('0.0005'))
assert abs(M0cutR - vacR[0]) < mpf(10)**(-5) and M0lo < SETR[3] < M0hi and abs(2*nucR_cut - mpin) < mpf('1e-4') and vacR[2] < nucR_cut
OKAT(u"§6.5-6.7", u"numbers of the reference: the scheme has its vacuum mass at %s MeV, the gap equation of the sharp cutoff with the same G, m0, Lambda at %s MeV; half a unit in the last digit of G and Lambda moves the latter from %s to %s MeV, and the subtraction mass 303.5 MeV is inside"
   % (nstr(1000*vacR[0], 7), nstr(1000*M0cutR, 7), nstr(1000*M0lo, 5), nstr(1000*M0hi, 5)))
OKAT(u"§6.5-6.7", u"numbers of the reference, cutoff kept: the onset is at mu_I = %s MeV, the pion mass 131.7 MeV of the reference; in the scheme it is at %s MeV. The onset formula against eq:OmegaLam for the cutoff model of §7.5: %s"
   % (nstr(2000*nucR_cut, 6), nstr(2000*vacR[2], 6), nstr(d_onsc, 2)))
assert (Gcn, m0cn, Lcn) == (mpf('4.780'), mpf('0.00474'), mpf('0.6594'))        # the numbers as they are typed in the text and in the caption of §7.5
OKAT(u"§6.5-6.7", u"side by side: eq:Omclass returns its three inputs; the scheme for the numbers of the reference has (M0, f_pi, onset) = (%s, %s, %s) MeV, the scheme for the cutoff model of §7.5 (%s, %s, %s) MeV against (%s, %s, %s) MeV with the cutoff kept   [numbers of §6.7]"
   % (f2_(1000*vacR[0]), f2_(1000*vacR[1]), f2_(2000*vacR[2]), f2_(1000*vacC[0]), f2_(1000*vacC[1]), f2_(2000*vacC[2]), f2_(1000*M0cut), f2_(1000*fpi_cut), f2_(2000*nuc_cut)))
OUT[:] = [blk.replace(u"@DONS@", u"%.1f" % float(2000*(nuc_cut - vacC[2]))).replace(u"@MSL@", u"%.1f" % float(1000*NBR['lam']))
          .replace(u"@VR0@", f2_(1000*vacR[0])).replace(u"@VR1@", f2_(1000*vacR[1])).replace(u"@VR2@", f2_(2000*vacR[2]))
          .replace(u"@MLO@", u"%.1f" % float(1000*M0lo)).replace(u"@MHI@", u"%.1f" % float(1000*M0hi)).replace(u"@ONR@", f2_(2000*nucR_cut)).replace(u"@DONR@", f2_(2000*(nucR_cut - vacR[2]))) for blk in OUT]

# ============================================================================
#  §8  MORE THAN ONE PAIR: WHERE THE CLOSED FORM STOPS
# ============================================================================
print(u"")
SEC(u"§8")
W(u"\\section{More than one pair: where the closed form stops}\\label{sec:pairs}")
import itertools
from sage.schemes.hyperelliptic_curves.invariants import igusa_clebsch_invariants
acmP = lambda A_, B_: A_*B_ + B_*A_ == 0                                         # the two matrices anticommute
cmmP = lambda A_, B_: A_*B_ - B_*A_ == 0                                         # the two matrices commute
def lawP(z_, E2_, x2_, f2_):
    u"""z prod_j(z - nu_j^2) [1 - E^2/z - sum_j Delta_j^2/(z - nu_j^2)]: the second equation of eq:pairlaw at z = r^2, cleared of
       denominators (x2_ are the Delta_j^2, f2_ the nu_j^2)"""
    n_ = len(x2_)
    return (z_ - E2_)*prod(z_ - f_ for f_ in f2_) - z_*sum(x2_[j_]*prod(z_ - f2_[i_] for i_ in range(n_) if i_ != j_) for j_ in range(n_))
def sumsP(var_, rs_, parity=None):
    u"""the product of (var - sum of +-r_k) over the choices of the signs: all of them, or those with a given product of the signs"""
    return prod(var_ - sum(e_*r_ for e_, r_ in zip(eps_, rs_)) for eps_ in itertools.product((1, -1), repeat=len(rs_))
                if parity is None or prod(eps_) == parity)

#   §8.1  the pairs of eq:Hmf and the chiral isospin potential; the matrices of §2 rebuilt in a ring with nu_5 (nn5)
P5.<eta5, p5, M5, D5, nu5, nn5> = KH[]
I2p = identity_matrix(P5, 2); Z2p = zero_matrix(P5, 2, 2); I4p = identity_matrix(P5, 4); I8p = identity_matrix(P5, 8)
s1p = matrix(P5, [[0, 1], [1, 0]]); s3p = matrix(P5, [[1, 0], [0, -1]])
betp = block_matrix([[I2p, Z2p], [Z2p, -I2p]]); a3p = block_matrix([[Z2p, s3p], [s3p, Z2p]]); g5p = block_matrix([[Z2p, I2p], [I2p, Z2p]])
TRP = [kr(a3p, I2p), kr(betp, I2p), kr(ii*betp*g5p, s1p)]                       # the terms of p, M and Delta, divided by them
NUP, NU5P = kr(I4p, s3p), kr(g5p, s3p)                                          # the charges of nu and of nu_5
assert all(hconj(X_) == X_ and X_*X_ == I8p for X_ in TRP + [NUP, NU5P]) and all(acmP(TRP[i_], TRP[j_]) for i_ in range(3) for j_ in range(i_))
assert cmmP(NUP, TRP[0]) and cmmP(NUP, TRP[1]) and acmP(NUP, TRP[2])
H5 = p5*TRP[0] + M5*TRP[1] + D5*TRP[2] - nu5*NUP
assert H5 == Hmat.apply_map(PH.hom([eta5, p5, M5, D5, nu5], P5))
OK(u"in eq:Hmf the terms of p, M and Delta are Hermitian, of unit square and anticommute; tau_3 commutes with the first two and anticommutes with the third: (Delta, nu) is a pair")
assert cmmP(NU5P, TRP[0]) and acmP(NU5P, TRP[1]) and cmmP(NU5P, TRP[2]) and cmmP(NU5P, NUP)
OK(u"gamma^5 tau_3 is Hermitian, of unit square, commutes with the terms of p and Delta and with tau_3, and anticommutes with the term of M: (M, nu_5) is a second pair, and p is left alone   [eq:twopairs]")
#   the levels of n pairs: the secular determinant of B^T B, B with (E_p, Delta_1..Delta_n) in the first row and nu_j on the diagonal below
for n_ in (1, 2, 3):
    VP = PolynomialRing(QQ, ['EvP'] + ['xvP_%d' % j_ for j_ in range(1, n_ + 1)] + ['fvP_%d' % j_ for j_ in range(1, n_ + 1)] + ['zvP'])
    gv_ = VP.gens(); BP_ = matrix(VP, n_ + 1, n_ + 1, 0)
    for a_ in range(n_ + 1): BP_[0, a_] = gv_[a_]
    for j_ in range(1, n_ + 1): BP_[j_, j_] = gv_[n_ + j_]
    assert (gv_[-1]*identity_matrix(VP, n_ + 1) - BP_.transpose()*BP_).determinant() == lawP(gv_[-1], gv_[0]^2, [x_^2 for x_ in gv_[1:n_ + 1]], [f_^2 for f_ in gv_[n_ + 1:2*n_ + 1]])
OK(u"det(r^2 - B^T B) = r^2 prod_j(r^2 - nu_j^2) [1 - E_p^2/r^2 - sum_j Delta_j^2/(r^2 - nu_j^2)] for one, two and three pairs: the second equation of eq:pairlaw   [eq:pairlaw]")
QP1.<RP1, EP1, DP1, NP1> = QQ[]
assert 16*lawP(RP1/4, EP1^2, [DP1^2], [NP1^2]) == RP1^2 - 4*(EP1^2 + NP1^2 + DP1^2)*RP1 + 16*NP1^2*EP1^2
TP3.<EpP, EmP, EEP, DDP, NNP> = QQ[]
QT3P = TP3.quotient(TP3.ideal(EpP^2 - (EEP + NNP)^2 - DDP^2, EmP^2 - (EEP - NNP)^2 - DDP^2))
assert QT3P(lawP(((EpP + EmP)/2)^2, EEP^2, [DDP^2], [NNP^2])) == 0 and QT3P(lawP(((EpP - EmP)/2)^2, EEP^2, [DDP^2], [NNP^2])) == 0
OK(u"one pair: with R = 4 r^2 the second equation of eq:pairlaw is eq:Rquad, and r_1,2 = (E+ +- E-)/2 are its roots, so that +-r1 +-r2 are +-E+-   [eq:pairlaw]")
#   n pairs without a model: 2n + 2 anticommuting Hermitian matrices of unit square; H = E_p T_0 + sum_j (Delta_j T_j - nu_j N_j), over Q(i)
def majP(ring_, q_):
    u"""2 q anticommuting matrices of size 2^q: X and Y on one factor of the tensor product, Z on the factors before it"""
    X_, Y_, Z_ = matrix(ring_, [[0, 1], [1, 0]]), matrix(ring_, [[0, -ii], [ii, 0]]), matrix(ring_, [[1, 0], [0, -1]])
    out_ = []
    for a_ in range(q_):
        for T_ in (X_, Y_):
            M_ = identity_matrix(ring_, 1)
            for b_ in range(q_):
                M_ = M_.tensor_product(Z_ if b_ < a_ else (T_ if b_ == a_ else identity_matrix(ring_, 2)), subdivide=False)
            out_.append(M_)
    return out_
def formP(ring_, E_, x_, f_):
    u"""H = E T_0 + sum_j Delta_j T_j - sum_j nu_j N_j with T_a = i c_0 c_(2a+1), N_j = i c_(2j) c_(2j+1), and the unit matrix"""
    n_ = len(x_); c_ = majP(ring_, n_ + 1); I_ = identity_matrix(ring_, 2^(n_ + 1))
    assert all(X_*X_ == I_ and hconj(X_) == X_ for X_ in c_) and all(acmP(c_[i_], c_[j_]) for i_ in range(len(c_)) for j_ in range(i_))
    T_ = [ii*c_[0]*c_[2*a_ + 1] for a_ in range(n_ + 1)]
    N_ = [ii*c_[2*j_]*c_[2*j_ + 1] for j_ in range(1, n_ + 1)]
    assert all(X_*X_ == I_ and hconj(X_) == X_ for X_ in T_ + N_) and all(acmP(T_[i_], T_[j_]) for i_ in range(n_ + 1) for j_ in range(i_))
    assert all(cmmP(N_[i_], N_[j_]) for i_ in range(n_) for j_ in range(i_))
    assert all((acmP if a_ == j_ + 1 else cmmP)(N_[j_], T_[a_]) for j_ in range(n_) for a_ in range(n_ + 1))
    g_ = [ii*N_[j_]*T_[j_ + 1] for j_ in range(n_)]                             # g_j = i N_j Gamma_j
    assert all(hconj(X_) == X_ and X_*X_ == I_ for X_ in g_) and all(-N_[j_] == ii*g_[j_]*T_[j_ + 1] for j_ in range(n_))
    G_ = T_ + g_
    assert all(acmP(G_[i_], G_[j_]) for i_ in range(len(G_)) for j_ in range(i_))
    return E_*T_[0] + sum(x_[j_]*T_[j_ + 1] for j_ in range(n_)) - sum(f_[j_]*N_[j_] for j_ in range(n_)), I_
PQP.<etq, Eqp, x1q, x2q, x3q, f1q, f2q, f3q> = KH[]
ZQP.<zqp> = PQP[]
for n_ in (1, 2, 3): formP(PQP, Eqp, [x1q, x2q, x3q][:n_], [f1q, f2q, f3q][:n_])
OK(u"one, two and three pairs: in 2n + 2 anticommuting matrices the terms Gamma_a anticommute, the charges N_j commute, each charge anticommutes with its own term only, and the 2n + 1 matrices Gamma_a and g_j = i N_j Gamma_j anticommute, with -N_j = i g_j Gamma_j   [eq:pairlaw]")
AP.<etP, raP, rbP, rcP> = QQ[]
se1P, se2P, se3P = raP^2 + rbP^2 + rcP^2, raP^2*rbP^2 + raP^2*rcP^2 + rbP^2*rcP^2, raP^2*rbP^2*rcP^2
assert sumsP(etP, [raP, rbP]) == etP^4 - 2*(raP^2 + rbP^2)*etP^2 + (raP^2 + rbP^2)^2 - 4*raP^2*rbP^2
assert sumsP(etP, [raP, rbP, rcP]) == (etP^4 - 2*se1P*etP^2 + se1P^2 - 4*se2P)^2 - 64*se3P*etP^2
assert all(sumsP(etP, [raP, rbP, rcP], parity=sg_) == etP^4 - 2*se1P*etP^2 - sg_*8*raP*rbP*rcP*etP + se1P^2 - 4*se2P for sg_ in (1, -1))
H1q, I4q = formP(PQP, Eqp, [x1q], [f1q])
co1 = lawP(zqp, Eqp^2, [x1q^2], [f1q^2]).list()                                  # r^4 - e1 r^2 + e2
assert co1[2] == 1 and PQP((H1q - etq*I4q).determinant()) == etq^4 + 2*co1[1]*etq^2 + co1[1]^2 - 4*co1[0]
H2q, I8q = formP(PQP, Eqp, [x1q, x2q], [f1q, f2q])
co2 = lawP(zqp, Eqp^2, [x1q^2, x2q^2], [f1q^2, f2q^2]).list()                    # r^6 - e1 r^4 + e2 r^2 - e3
e1q, e2q, e3q = -co2[2], co2[1], -co2[0]
assert co2[3] == 1 and PQP((H2q - etq*I8q).determinant()) == (etq^4 - 2*e1q*etq^2 + e1q^2 - 4*e2q)^2 - 64*e3q*etq^2 and e3q == (Eqp*f1q*f2q)^2
OK(u"det(H - eta) is the product over the sums +-r1 +-r2, and over +-r1 +-r2 +-r3, each once, for one and for two pairs, r_k^2 the roots of eq:pairlaw: identities in Q(i)[eta, E, Delta_j, nu_j]; the four sums with one product of the signs are the zeros of eta^4 - 2 e1 eta^2 -+ 8 r1 r2 r3 eta + e1^2 - 4 e2   [eq:pairlaw]")
V2P.<ztP, EtP, xaP, xbP, faP, fbP> = QQ[]
assert lawP(ztP, EtP, [xaP, xbP], [faP, 0]) == ztP*lawP(ztP, EtP + xbP, [xaP], [faP])
assert lawP(ztP, EtP, [xaP, 0], [faP, fbP]) == (ztP - fbP)*lawP(ztP, EtP, [xaP], [faP])
OK(u"a condensate without a potential adds its Delta_j^2 to E_p^2; a potential without a condensate leaves the root r^2 = nu_j^2 and the equation of the others   [eq:pairlaw]")
#   the two pairs of the chiral isospin potential, in the ring of the model
H5f = H5 - nn5*NU5P
e1p = p5^2 + M5^2 + D5^2 + nu5^2 + nn5^2
e2p = p5^2*(nu5^2 + nn5^2) + M5^2*nu5^2 + D5^2*nn5^2 + nu5^2*nn5^2
e3p = p5^2*nu5^2*nn5^2
chi5 = P5((H5f - eta5*I8p).determinant())
assert chi5 == (eta5^4 - 2*e1p*eta5^2 + e1p^2 - 4*e2p)^2 - 64*e3p*eta5^2
OK(u"det(H - nu_5 gamma^5 tau_3 - eta) = [eta^4 - 2 e1 eta^2 + e1^2 - 4 e2]^2 - 64 e3 eta^2 with the e_k of the text: an identity in Q(i)[eta, p, M, Delta, nu, nu_5]   [eq:twopairs]")
ZP5.<zp5> = P5[]
assert lawP(zp5, p5^2, [D5^2, M5^2], [nu5^2, nn5^2]) == zp5^3 - e1p*zp5^2 + e2p*zp5 - e3p
OK(u"e1, e2, e3 are the coefficients of the second equation of eq:pairlaw with p in place of E_p and the pairs (Delta, nu), (M, nu_5): the sum, the sum of the products in pairs and the product of the three r_k^2   [eq:twopairs]")
assert chi5 == prod(eta5^4 - 2*e1p*eta5^2 - sg_*8*p5*nu5*nn5*eta5 + e1p^2 - 4*e2p for sg_ in (1, -1))
assert e1p^2 - 4*e2p == e1p^2 - 4*p5^2*(nu5^2 + nn5^2) - 4*M5^2*nu5^2 - 4*D5^2*nn5^2 - 4*nu5^2*nn5^2
Pq5 = (eta5^2 - M5^2 - D5^2 - nu5^2 - p5^2)^2 - 4*nu5^2*(p5^2 + M5^2)
assert chi5.subs({nn5: 0}) == Pq5^2
OK(u"the right side is the product of eta^4 - 2 a eta^2 -+ b eta + c with a = e1, b = 8 p nu nu_5, c = e1^2 - 4 e2 = a^2 - 4p^2(nu^2 + nu_5^2) - 4M^2 nu^2 - 4Delta^2 nu_5^2 - 4nu^2 nu_5^2, as in Eqs. (21), (22) of arXiv:1812.00772; at nu_5 = 0 it is eq:detfac   [eq:twopairs]")

#   §8.2, §8.3  one, two and three pairs.  The parameters are M^2 (the mass without a potential), Delta_j^2, nu_j^2; R = 4 r^2, b_j = 4 nu_j^2
PARTSP = {}
for n_ in (1, 2, 3):
    KP_ = PolynomialRing(QQ, ['mkP_0'] + ['mkP_%d' % j_ for j_ in range(1, n_ + 1)] + ['ekP_%d' % j_ for j_ in range(1, n_ + 1)])
    gk_ = KP_.gens(); m0_ = gk_[0]; mj_ = list(gk_[1:n_ + 1]); ej_ = list(gk_[n_ + 1:2*n_ + 1]); bj_ = [4*e_ for e_ in ej_]
    FKP_ = KP_.fraction_field(); SP_ = PolynomialRing(FKP_, 'RsP'); R_ = SP_.gen(); FSP_ = SP_.fraction_field()
    Ph_ = prod(R_ - b_ for b_ in bj_)
    p2_ = FSP_(R_)/4 - m0_ - sum(FSP_(R_*m_)/FSP_(R_ - b_) for m_, b_ in zip(mj_, bj_))      # eq:curve, the first form
    rho2_ = m0_ + sum(mj_); kap_ = sum(m_*e_ for m_, e_ in zip(mj_, ej_)); A3_ = kap_/2 - rho2_^2/8
    N_ = SP_(4*p2_*Ph_)                                                         # prod_k (R - a_k)
    assert N_.is_monic() and N_.degree() == n_ + 1 and N_ == 4^(n_ + 1)*lawP(R_/4, m0_, mj_, ej_)
    assert p2_.derivative() == QQ(1)/4 + sum(FSP_(b_*m_)/FSP_(R_ - b_)^2 for m_, b_ in zip(mj_, bj_))
    assert N_(0) == -4*m0_*Ph_(0) and all(N_(bj_[j_]) == -4*bj_[j_]*mj_[j_]*prod(bj_[j_] - bj_[i_] for i_ in range(n_) if i_ != j_) for j_ in range(n_))
    Y2_ = R_*N_*Ph_                                                             # Y = 2 p sqrt(R) Phi, so Y^2 = R N Phi
    assert FSP_(Y2_) == 4*p2_*R_*Ph_^2
    hW_ = FSP_(16*p2_ + 10*rho2_ - R_)/FSP_(96*Ph_)                              # W = p sqrt(R) (16 p^2 + 10 rho^2 - R)/48 = hW Y
    rem_ = FSP_(R_*N_)*p2_.derivative()/4 - (hW_.derivative()*Y2_ + hW_*Y2_.derivative()/2)     # p^2 sqrt(R) dp - dW, over dR/Y
    dj_ = [-mj_[j_]*bj_[j_]^2*(16*mj_[j_] + 10*rho2_ - bj_[j_])*prod(bj_[j_] - bj_[i_] for i_ in range(n_) if i_ != j_)/48 for j_ in range(n_)]
    q_ = FSP_(rem_ - sum(FSP_(dj_[j_])/FSP_(R_ - bj_[j_]) for j_ in range(n_)))
    assert q_.denominator().degree() == 0
    q_ = SP_(q_)
    assert q_.degree() == n_ and q_.leading_coefficient() == A3_
    e0_ = FKP_(q_(0) - sum(FKP_(dj_[j_])/FKP_(bj_[j_]) for j_ in range(n_)))     # the bracket at R = 0
    assert e0_.numerator().subs({m0_: 0}) == 0
    PSP_ = PowerSeriesRing(FKP_, 'tsP', default_prec=3); ts_ = PSP_.gen()        # t = 1/p^2
    u_ = 1 + rho2_*ts_ + kap_*ts_^2 + O(ts_^3)                                  # R/(4 p^2) on the path
    assert (u_ - m0_*ts_ - sum(m_*ts_/(1 - e_*ts_/u_) for m_, e_ in zip(mj_, ej_)) - 1).padded_list(3) == [0, 0, 0]
    Sp_ = 2*u_.sqrt()                                                           # sqrt(R)/p
    assert Sp_.padded_list(3) == [2, rho2_, 2*A3_] and (Sp_*(16 + 10*rho2_*ts_ - Sp_^2)/48).padded_list(3) == [QQ(1)/2, rho2_/2, kap_/12 + rho2_^2/16]
    if n_ == 1:                                                                 # one pair: eq:Wdef and eq:remx, with the values of eq:threemoves and eq:ABCphys
        M2_, D2_, n2_, b_ = m0_, mj_[0], ej_[0], bj_[0]
        assert hW_ == FSP_(QQ(1)/32) + FSP_((2*n2_ - rho2_)/16)/FSP_(R_ - b_) + FSP_(-2*n2_*D2_/3)/FSP_(R_ - b_)^2
        assert q_ == n2_*D2_*(7*n2_ - 8*rho2_)/3 + A3_*(R_ - b_) and A3_ == n2_*D2_/2 - rho2_^2/8
        assert dj_[0] == 2*n2_^2*D2_*(2*n2_ - 5*M2_ - 13*D2_)/3
    PARTSP[n_] = (FKP_, q_, dj_)
OK(u"one, two and three pairs: 4 p^2 prod_j(R - b_j) is a monic polynomial of degree n + 1 in R = 4 r^2; d(p^2)/dR = 1/4 + sum_j b_j Delta_j^2/(R - b_j)^2 > 0; its values at the origin and at the poles have alternating signs, so the zeros a_k and the poles b_j interlace; Y^2 = 4 p^2 R prod_j(R - b_j)^2   [eq:curve]")
OK(u"the derivative of W = p sqrt(R) (16 p^2 + 10 rho^2 - R)/48: p^2 sqrt(R) dp = dW + [q(R) + sum_j d_j/(R - b_j)] dR/Y, q of degree n with the leading coefficient A3 = kappa/2 - rho^4/8, kappa = sum_j nu_j^2 Delta_j^2, and the stated d_j, as rational functions of R   [eq:survn]")
OK(u"one pair: W is eq:Wdef with s1 = (2 nu^2 - rho^2)/16, s2 = -(2/3) nu^2 Delta^2; q = A1 + A2 + A3 (R - b) and d_1 = A2 (b - c) with the values of eq:ABCphys: eq:survn is eq:remx   [eq:survn]")
OK(u"without a mass outside the pairs (M = 0 in eq:curve) the bracket of eq:survn vanishes at R = 0, for one, two and three pairs   [eq:survn]")
OK(u"on the path sqrt(R)/p = 2 + rho^2/p^2 + 2 A3/p^4 + O(p^-6) and W/p^4 = 1/2 + rho^2/(2 p^2) + (kappa/12 + rho^4/16)/p^4 + O(p^-6)   [eq:endn]")
ZrP.<zrP> = QQ[]
gmP = (QQ(3)/7, [QQ(5)/3, QQ(2)/7, QQ(11)/4], [QQ(1)/2, QQ(7)/3, QQ(19)/5])     # M^2, Delta_j^2, nu_j^2
for n_ in (1, 2, 3):
    Pm_ = zrP*lawP(zrP, gmP[0], gmP[1][:n_], gmP[2][:n_])*prod(zrP - f_ for f_ in gmP[2][:n_])
    assert Pm_.degree() == 2*n_ + 2 and Pm_.number_of_real_roots() == 2*n_ + 2 and Pm_.gcd(Pm_.derivative()) == 1
    P0_ = zrP*lawP(zrP, 0, gmP[1][:n_], gmP[2][:n_])*prod(zrP - f_ for f_ in gmP[2][:n_])
    assert P0_.valuation() == 2 and P0_.shift(-2).degree() == 2*n_ and P0_.shift(-2).number_of_real_roots() == 2*n_ and P0_.shift(-2).gcd(P0_.shift(-2).derivative()) == 1
OK(u"at rational parameters, n = 1, 2, 3: Y^2 has 2n + 2 distinct real roots, genus n; with M = 0 the root R = 0 is double and the rest are 2n distinct real roots, genus n - 1 (for two pairs, the case of eq:twopairs, a quartic: genus one)   [eq:curve]")
#   genus two: the three moduli of the curve are independent functions of the parameters.  Exact, with dual numbers:
#   the rank of d(absolute Igusa-Clebsch invariants)/d(parameters) at a rational point
DUP.<epP> = QQ[]; DDP = DUP.quotient(epP^2); SDP = PolynomialRing(DDP, 'zdP'); zdP = SDP.gen()
def rankP(par0_, sextic_):
    rows_ = []
    for k_ in range(len(par0_)):
        par_ = [DDP(v_) for v_ in par0_]; par_[k_] = par_[k_] + DDP(epP)
        I2_, I4_, I6_, I10_ = igusa_clebsch_invariants(sextic_(par_))
        rows_.append([x_.lift()[1] for x_ in (I2_^5/I10_, I2_^3*I4_/I10_, I2_^2*I6_/I10_)])
    return matrix(QQ, rows_).rank()
rk2m = rankP([QQ(9)/16, QQ(4)/9, QQ(1)/4, QQ(49)/25, QQ(16)/25], lambda q_: zdP*lawP(zdP, q_[0], q_[1:3], q_[3:5])*(zdP - q_[3])*(zdP - q_[4]))
rk3z = rankP([QQ(4)/9, QQ(1)/4, QQ(9)/16, QQ(49)/25, QQ(16)/25, QQ(1)/9], lambda q_: lawP(zdP, 0, q_[0:3], q_[3:6]).shift(-1)*prod(zdP - f_ for f_ in q_[3:6]))
assert rk2m == 3 and rk3z == 3
OK(u"genus two: the map from the parameters to the three absolute invariants of the sextic has rank three at a rational point, for two pairs with a mass and for three pairs without one: the family is a generic curve of genus two")

# ---- numbers: two pairs with a mass; eq:survn at a finite cutoff against a quadrature; the levels of n pairs ----------
mp.dps = 30
exP = [QQ(1), (QQ(11)/10)^2, (QQ(4)/5)^2, (QQ(7)/10)^2, (QQ(8)/5)^2]             # M^2, Delta_1^2, Delta_2^2, nu_1^2, nu_2^2
FKe_, qe_, de_ = PARTSP[2]
toqP = lambda f_: QQ(FKe_(f_).numerator()(*exP))/QQ(FKe_(f_).denominator()(*exP))
mqP = lambda r_: mpf(int(QQ(r_).numerator()))/mpf(int(QQ(r_).denominator()))
qnP = [mqP(toqP(c_)) for c_ in qe_.list()]; dnP = [mqP(toqP(d_)) for d_ in de_]
m2nP, x1nP, x2nP, f1nP, f2nP = [mqP(v_) for v_ in exP]
b1nP, b2nP = 4*f1nP, 4*f2nP
rho2nP = m2nP + x1nP + x2nP
import inspect
ascP = 'asc' in inspect.signature(mp.polyroots).parameters                      # mpmath >= 1.4 asks for the order of the coefficients
def rootsP(co_):                                                                # roots of a polynomial given in descending powers
    if ascP:
        return mp.polyroots(co_[::-1], asc=True, maxsteps=200, extraprec=80)
    return mp.polyroots(co_, maxsteps=200, extraprec=80)
def R1nP(p_):                                                                   # 4 r_1^2: the largest root of eq:pairlaw
    e2_ = p_*p_ + m2nP
    co_ = [1, -(e2_ + f1nP + f2nP + x1nP + x2nP), e2_*(f1nP + f2nP) + f1nP*f2nP + x1nP*f2nP + x2nP*f1nP, -e2_*f1nP*f2nP]
    return 4*max(mp.re(r_) for r_ in rootsP(co_))
SnP = lambda p_: msqrt(R1nP(p_))
WnP = lambda p_: p_*SnP(p_)*(16*p_*p_ + 10*rho2nP - SnP(p_)**2)/48
akP = sorted(4*mp.re(r_) for r_ in rootsP([1, -(m2nP + f1nP + f2nP + x1nP + x2nP), m2nP*(f1nP + f2nP) + f1nP*f2nP + x1nP*f2nP + x2nP*f1nP, -m2nP*f1nP*f2nP]))
assert 0 < akP[0] < b1nP < akP[1] < b2nP < akP[2] and abs(akP[2] - R1nP(mpf(0))) < mpf(10)**(-25)
def remP(Lam_):                                                                 # the bracket of eq:survn along the path; R = a_1 + t^2 removes the root at the branch point
    tL_ = msqrt(R1nP(Lam_) - akP[2])
    def f_(t_):
        R_ = akP[2] + t_*t_
        return 2*(sum(c_*R_**k_ for k_, c_ in enumerate(qnP)) + dnP[0]/(R_ - b1nP) + dnP[1]/(R_ - b2nP))/msqrt(R_*(R_ - akP[0])*(R_ - akP[1])*(R_ - b1nP)*(R_ - b2nP))
    return mquad(f_, mp.linspace(0, tL_, 7))
LamP = mpf(2)
d_g2P = mquad(lambda p_: p_*p_*SnP(p_), mp.linspace(0, LamP, 7)) - WnP(LamP) - remP(LamP)
assert abs(d_g2P) < mpf(10)**(-22)
def levelsP(E_, x_, f_):
    n_ = len(x_); V_ = PolynomialRing(KH, 'vqP'); Hx_, _ = formP(V_, V_(E_), [V_(v_) for v_ in x_], [V_(v_) for v_ in f_])
    d_ = 2^(n_ + 1); Hn_ = mp.matrix(int(d_), int(d_)); Bn_ = mp.matrix(int(n_ + 1), int(n_ + 1))
    for i_ in range(d_):
        for j_ in range(d_):
            v_ = KH(Hx_[i_, j_]); Hn_[i_, j_] = mp.mpc(mqP(v_[0]), mqP(v_[1]))
    Bn_[0, 0] = mqP(E_)
    for j_ in range(n_): Bn_[0, j_ + 1] = mqP(x_[j_]); Bn_[j_ + 1, j_ + 1] = mqP(f_[j_])
    ev_ = sorted(mp.re(e_) for e_ in mp.eigh(Hn_, eigvals_only=True))
    rr_ = [r_ for r_ in mp.svd_r(Bn_, compute_uv=False)]
    sm_ = sorted(sum(e_*r_ for e_, r_ in zip(eps_, rr_)) for eps_ in itertools.product((1, -1), repeat=n_ + 1))
    assert len(ev_) == len(sm_) == d_
    return max(abs(a_ - b_) for a_, b_ in zip(ev_, sm_))
apP = ([QQ(11)/10, QQ(4)/5, QQ(1)/2], [QQ(7)/10, QQ(8)/5, QQ(23)/10])            # Delta_j, nu_j
d_lvP = max(levelsP(QQ(6)/5, apP[0][:n_], apP[1][:n_]) for n_ in (2, 3))
assert d_lvP < mpf(10)**(-22)
OK(u"numbers: two pairs with a mass, M = 1, (Delta_j, nu_j) = (1.1, 0.7), (0.8, 1.6): the zeros and the poles interlace; at Lambda = 2 the integral of p^2 sqrt(R) minus W minus the five integrals of eq:survn is %s   [eq:survn]" % nstr(d_g2P, 2))
OK(u"numbers: the levels of the linear form of 2n + 2 anticommuting matrices with E = 1.2 and the pairs (1.1, 0.7), (0.8, 1.6) (and (0.5, 2.3)) against the sums of the singular values of B with all signs, 8 and 16 of them: the largest difference is %s   [eq:pairlaw]" % nstr(d_lvP, 2))

reg(u'eq:pairlaw',  'chk', u"§8.1: the secular determinant of B^T B for one, two and three pairs; one pair against eq:Rquad; the determinant of the linear form over Q(i) for one and two pairs, its levels in numbers for two and three")
reg(u'eq:twopairs', 'chk', u"§8.1: the determinant of the eight-by-eight matrix with nu_5, an identity over Q(i); the e_k from eq:pairlaw; the two quartics; nu_5 = 0")
reg(u'eq:curve',    'chk', u"§8.2: eq:pairlaw solved for p^2; the polynomial, its signs at the origin and at the poles, and Y^2, for one, two and three pairs; distinct real roots at rational parameters")
reg(u'eq:survn',    'chk', u"§8.3: an identity between rational functions of R for one, two and three pairs; eq:Wdef and eq:remx for one pair; two pairs against a quadrature")
reg(u'eq:endn',     'chk', u"§8.3: power series in 1/p^2 along the path, for one, two and three pairs")
W(u"""
Nothing in the other sections depends on this one.  It asks how much of the
reduction is left when the mean field has more condensates and more chemical
potentials.  In brief: a condensate with a chemical potential of its own adds
one more length to the levels; the integration by parts goes through with the
same boundary term and the same logarithm; and the closed form stops where the
curve of Sec.~\\ref{sec:torus} gets a second handle.

\\subsection{Pairs}
In \\eqref{eq:Hmf} the terms of the momentum, of the mass and of the
condensate are Hermitian, their squares are $p^{2}$, $M^{2}$ and $\\Delta^{2}$,
and they anticommute with one another; the charge $\\tau_3$ of the potential
commutes with the first two and anticommutes with the third.  A condensate and
a chemical potential will be called a \\emph{pair} when the charge of the
potential anticommutes with the term of the condensate and commutes with every
other term.  Here $(\\Delta,\\nu)$ is a pair, and the mass, which has no
potential of its own, stays with the momentum in $E_p$.

Let there be $n$ pairs $(\\Delta_j,\\nu_j)$, and write
$H=E_p\\Gamma_0+\\sum_j(\\Delta_j\\Gamma_j-\\nu_jN_j)$, where $E_p\\Gamma_0$ is the
sum of the terms of the momentum and of the mass, $\\Delta_j\\Gamma_j$ the term
of the $j$-th condensate and $N_j$ the charge of $\\nu_j$.  All of them are
Hermitian and square to one, the $\\Gamma_a$ anticommute, and the charges
commute with one another.  Then the levels are
\\begin{equation}\\label{eq:pairlaw}
  \\eta=\\pm r_1\\pm r_2\\pm\\dots\\pm r_{n+1},\\qquad
  \\frac{E_p^{2}}{r^{2}}+\\sum_{j=1}^{n}\\frac{\\Delta_j^{2}}{r^{2}-\\nu_j^{2}}=1 ,
\\end{equation}
where $r_1^{2}>r_2^{2}>\\dots>r_{n+1}^{2}$ are the roots of the second
equation, all real and positive.  For one pair it is \\eqref{eq:Rquad} with
$R=4r^{2}$, and $r_{1,2}=\\tfrac12(E^{+}\\pm E^{-})$, so that the levels
$\\pm r_1\\pm r_2$ are $\\pm E^{\\pm}$.  The reason is short.  The $2n+1$
matrices $\\Gamma_0,\\dots,\\Gamma_n$ and $g_j=iN_j\\Gamma_j$ are Hermitian,
square to one and anticommute, and $-N_j=i\\,g_j\\Gamma_j$.  So $H$ is a linear
form in the $\\Gamma_a$ and in the products $i\\,g_j\\Gamma_a$, and its
coefficients make a square matrix $B$: the first row is
$(E_p,\\Delta_1,\\dots,\\Delta_n)$, below it $\\nu_j$ stands in the $j$-th place
of the diagonal, and the rest is zero.  Rotations of the $\\Gamma_a$ among
themselves and of the $g_j$ among themselves, and $e^{i\\theta g_j/2}$, which
turns each $\\Gamma_a$ towards $i\\,g_j\\Gamma_a$, are unitary changes of basis.
They multiply $B$ by orthogonal matrices on the left and on the right and can
make it diagonal, with its singular values $r_k$ on the diagonal; then $H$ is
the sum of the $r_k$ times $n+1$ commuting matrices of unit square.  The
second equation of \\eqref{eq:pairlaw} is $\\det(r^{2}-B^{T}B)=0$.  Which of the
sums occur, and how many times, depends on the matrices; in the example below
each occurs once.  Two cases show what the equation does.  A condensate
without a potential, $\\nu_j=0$, only adds its $\\Delta_j^{2}$ to $E_p^{2}$; the
mass is of this kind.  A potential without a condensate, $\\Delta_j=0$, gives
the root $r=\\nu_j$ and shifts every level by $\\pm\\nu_j$.

\\paragraph{Two pairs.}  Add to \\eqref{eq:Hmf} the term $-\\nu_5\\gamma^{5}\\tau_3$
of a chiral isospin chemical potential, $\\nu_5=\\mu_{I5}/2$.  Its charge
anticommutes with the term of the mass and commutes with every other term.  The
mass and $\\nu_5$ are then a second pair, and the momentum is left alone: in
\\eqref{eq:pairlaw} $E_p$ is replaced by $p$, and the pairs are $(\\Delta,\\nu)$
and $(M,\\nu_5)$.  The eight levels are the eight sums $\\pm r_1\\pm r_2\\pm r_3$,
each once:
\\begin{equation}\\label{eq:twopairs}
  \\begin{gathered}
  \\det\\bigl(H-\\nu_5\\gamma^{5}\\tau_3-\\eta\\bigr)
  =\\bigl[\\eta^{4}-2e_1\\eta^{2}+e_1^{2}-4e_2\\bigr]^{2}-64\\,e_3\\,\\eta^{2},\\\\
  e_1=p^{2}+\\rho^{2}+\\nu^{2}+\\nu_5^{2},\\qquad e_3=p^{2}\\nu^{2}\\nu_5^{2},\\\\
  e_2=p^{2}\\bigl(\\nu^{2}+\\nu_5^{2}\\bigr)+M^{2}\\nu^{2}+\\Delta^{2}\\nu_5^{2}+\\nu^{2}\\nu_5^{2},
  \\end{gathered}
\\end{equation}
where $e_1$, $e_2$ and $e_3$ are the sum of the three $r_k^{2}$, the sum of
their products in pairs and their product.  At $\\nu_5=0$ this is
\\eqref{eq:detfac}.  The right side is the product of the two quartics
$\\eta^{4}-2e_1\\eta^{2}\\mp8p\\nu\\nu_5\\,\\eta+e_1^{2}-4e_2$; each collects the
four sums with one value of the product of the three signs, since
$p\\nu\\nu_5=r_1r_2r_3$.  These quartics are Eqs.~(21) and (22) of
T.~G.~Khunjua, K.~G.~Klimenko and R.~N.~Zhokhov, Eur.\\ Phys.\\ J.\\ C
\\textbf{79}, 151 (2019) [arXiv:1812.00772], at zero quark-number potential.
Three pairs occur for quarks of two colours, where a diquark condensate pairs
with the quark-number potential; the determinant of that problem is written
out in T.~G.~Khunjua, K.~G.~Klimenko and R.~N.~Zhokhov, JHEP \\textbf{06}
(2020) 148 [arXiv:2003.10562].

\\subsection{The curve and its genus}
With $R=4r^{2}$ as in Sec.~\\ref{sec:variable}, the second equation of
\\eqref{eq:pairlaw} solved for the momentum is
\\begin{equation}\\label{eq:curve}
  \\begin{gathered}
  p^{2}=\\frac R4-M^{2}-\\sum_{j=1}^{n}\\frac{R\\,\\Delta_j^{2}}{R-b_j}
  =\\frac{\\prod_{k=1}^{n+1}(R-a_k)}{4\\prod_{j=1}^{n}(R-b_j)},\\qquad b_j=4\\nu_j^{2},\\\\
  \\sqrt R\\;p=\\frac{Y}{2\\prod_{j}(R-b_j)},\\qquad
  Y^{2}=R\\prod_{k=1}^{n+1}(R-a_k)\\prod_{j=1}^{n}(R-b_j),
  \\end{gathered}
\\end{equation}
where $M$ is the mass without a potential of its own and the $a_k$ are the
values of $R$ at $p=0$.  For one pair this is \\eqref{eq:pfrac},
\\eqref{eq:p2x} and \\eqref{eq:psqrtR}: the $b_j$ are the poles of $p^{2}$ and
the $a_k$ its zeros.  Let the $\\nu_j$ be different, $b_1<\\dots<b_n$.  Since
$d(p^{2})/dR=\\tfrac14+\\sum_jb_j\\Delta_j^{2}/(R-b_j)^{2}>0$, $p^{2}$ grows from
$-M^{2}$ to $+\\infty$ below the first pole, from $-\\infty$ to $+\\infty$
between two neighbouring poles, and from $-\\infty$ without bound beyond the
last.  Each of these $n+1$ intervals holds one zero, so the points interlace,
$0<a_{n+1}<b_1<a_n<\\dots<b_n<a_1$, which for one pair is \\eqref{eq:orderx};
and as the momentum grows, each root of \\eqref{eq:pairlaw} stays in its
interval.  The largest, $R=4r_1^{2}$, runs from $a_1$ to infinity: it is the
path.

The polynomial under $Y$ has $2n+2$ distinct roots, so the curve has genus $n$,
one handle for each pair.  Without a mass outside the pairs, $M=0$ in
\\eqref{eq:curve}, the lowest zero is at the origin, two roots of $Y^{2}$ merge,
and the genus is $n-1$.  One pair with a mass is genus one: this document.  One
pair without a mass is genus zero: the limit $M=0$ of
Sec.~\\ref{sec:verification}, where everything is elementary.  The two pairs of
\\eqref{eq:twopairs} have no mass outside them, and they are genus one again.
Two pairs with a mass, and three pairs, are genus two.

\\subsection{What goes over, and what does not}
As long as no level crosses zero, that is, as long as $r_1$ exceeds the sum of
the other $r_k$, the positive levels are the $2^{n}$ sums with $+r_1$, their sum
is $2^{n}r_1$, and the integrand of the potential is again proportional to
$p^{2}\\sqrt R$, with $\\sqrt R=2r_1$.  (Where a level crosses zero a Fermi sea
appears, which is not considered here.)  Write the boundary term of
\\eqref{eq:Wdef} in the momentum, take it as it stands with
$\\rho^{2}=M^{2}+\\sum_j\\Delta_j^{2}$, and differentiate it with the $p^{2}$ of
\\eqref{eq:curve}.  The result is
\\begin{equation}\\label{eq:survn}
  \\begin{gathered}
  p^{2}\\sqrt R\\,dp=dW+\\Bigl[q(R)+\\sum_{j=1}^{n}\\frac{d_j}{R-b_j}\\Bigr]\\frac{dR}{Y},\\qquad
  W=\\frac{p\\sqrt R}{48}\\bigl(16p^{2}+10\\rho^{2}-R\\bigr),\\\\
  q(R)=A_3R^{n}+\\dots,\\qquad
  A_3=\\frac{\\kappa}2-\\frac{\\rho^{4}}8,\\qquad
  \\kappa=\\sum_{j=1}^{n}\\nu_j^{2}\\Delta_j^{2},
  \\end{gathered}
\\end{equation}
where $q$ is a polynomial of degree $n$ and
$d_j=-\\tfrac1{48}\\Delta_j^{2}b_j^{2}(16\\Delta_j^{2}+10\\rho^{2}-b_j)\\prod_{i\\neq j}(b_j-b_i)$.
For one pair this is \\eqref{eq:remx}, with $q=A_1+A_2+A_3(R-b)$ and
$d_1=A_2(b-c)$, and the leading coefficient is the residue \\eqref{eq:residue}.

So, with a mass outside the pairs, $2n+1$ integrals survive, twice the genus
plus one as in Sec.~\\ref{sec:survived}: $n$ of the first kind,
$R^{k}dR/Y$ with $k<n$; one of the third kind, $R^{n}dR/Y$, which alone
diverges at the upper limit; and $n$ of the second kind, one at each pole.
Without such a mass the bracket of \\eqref{eq:survn} vanishes at $R=0$, where
two roots have merged, and $Y$ gives up a factor $R$; on the curve that is left
the same count gives $2n-1$ integrals.  For the two pairs of
\\eqref{eq:twopairs} these are three, one of each kind, on a curve of genus
one.

The end of the path is the same as well.  On the path
\\begin{equation}\\label{eq:endn}
  \\sqrt R=2p+\\frac{\\rho^{2}}{p}+\\frac{2A_3}{p^{3}}+O(p^{-5}),\\qquad
  W(R_\\Lambda)=\\frac{\\Lambda^{4}}{2}+\\frac{\\rho^{2}\\Lambda^{2}}{2}
  +\\frac{\\kappa}{12}+\\frac{\\rho^{4}}{16}+O(\\Lambda^{-2}) ,
\\end{equation}
which are \\eqref{eq:puncture} and \\eqref{eq:WLam} with one term in $\\kappa$
for each pair.  The powers of the cutoff are in the boundary term, the
logarithm comes from the one integral of the third kind with the coefficient
$2A_3$, and both know the state only through $\\rho^{2}$ and $\\kappa$.  A rule
that knows only the momentum meets the same three numbers, $1$, $\\rho^{2}$ and
$A_3$, as in Sec.~\\ref{sec:scheme}.

What does not go over is the last step.  With one handle the three integrals
are Legendre's $\\EllF$, $\\EllE$ and $\\Pi$.  With two handles the five
integrals that survive are hyperelliptic, and for parameters in general
position they do not reduce to elliptic integrals: the three absolute
invariants of the curve are independent functions of the parameters, both for
two pairs with a mass and for three pairs without one, and a curve of genus two
in general position admits no such reduction.  The closed form of this
document is the case of one handle.  Beyond it the same integration by parts
still puts everything that depends on the cutoff into the same boundary term
and the same logarithm, and leaves $2g$ convergent integrals and the finite
part of one more, $g$ being the genus.
""")

# ============================================================================
#  §9  CHECKS
# ============================================================================
print(u"")
SEC(u"§9.3")
W(u"\\section{Checks}\\label{sec:verification}")

#   numerical tests for the protocol: the objects of the sections above evaluated at one point, mpmath at 30 digits
mp.dps = 30
Mn, Dn, nun = mpf('0.3'), mpf('0.2'), mpf('0.5')                                # the point (GeV): every parameter comparable to the others
av, bv, cv = pts_n(Mn, Dn, nun)
assert av > bv > cv > 0
def evP(f):                                                                     # a rational function of (M, Delta, nu) at the point
    f = FPHY(f)
    def pe(poly):
        return sum((mpf(int(cf.numerator()))/mpf(int(cf.denominator())))*Mn**int(m[0])*Dn**int(m[1])*nun**int(m[2]) for m, cf in poly.dict().items())
    return pe(f.numerator())/pe(f.denominator())
Av, Bv, Cv = A_n(av, bv, cv), B_n(av, bv, cv), C_n(av, bv, cv)
s1v, s2v, polv, c3v = s1_n(av, bv, cv), s2_n(av, bv, cv), pol_n(av, bv, cv), c3_n(av, bv, cv)
rho2v, kapv = Mn**2 + Dn**2, nun**2*Dn**2
assert abs(c3v - 4*Bv) < mpf(10)**(-28) and abs(c3v - (2*kapv - rho2v**2/2)) < mpf(10)**(-28) and abs(polv - (kapv/12 + rho2v**2/16)) < mpf(10)**(-28)
gv, k2v, om2v, _ = leg_n(av, bv, cv); al2v = av/bv
Ep_n = lambda p_: msqrt((msqrt(p_*p_ + Mn*Mn) + nun)**2 + Dn*Dn)
Em_n = lambda p_: msqrt((msqrt(p_*p_ + Mn*Mn) - nun)**2 + Dn*Dn)
f_int = lambda p_: p_*p_*(Ep_n(p_) + Em_n(p_))                                   # p^2 (E+ + E-)
def rhs_identity(Lam):                                                          # the right side of eq:identity, with eq:RLam
    RL = (Ep_n(Lam) + Em_n(Lam))**2; YL = 2*Lam*(RL - bv)*msqrt(RL)
    assert abs(YL**2 - RL*(RL - av)*(RL - bv)*(RL - cv)) < mpf(10)**(-22)*YL**2
    WL = (mpf(1)/32 + s1v/(RL - bv) + s2v/(RL - bv)**2)*YL
    phiL = masin(msqrt(bv*(RL - av)/(av*(RL - bv))))
    return WL + gv*(Av*ellipf(phiL, k2v) + Cv*(av - cv)/(av - bv)*ellipe(phiL, k2v) + Bv*(av - bv)*ellippi(al2v, phiL, k2v))
NUM = []                                                                        # (what, value, threshold): the numerical tests, printed in the protocol
Lam1 = mpf(2)
d_ident = mquad(f_int, [0, Lam1]) - rhs_identity(Lam1)
assert abs(d_ident) < mpf(10)**(-25)
NUM.append((u"eq:identity at Lambda = 2: quadrature minus right side", d_ident, u"10^-25"))
def rhs_identlog(Lam):                                                          # the right side of eq:identlog
    RL = (Ep_n(Lam) + Em_n(Lam))**2; YL = 2*Lam*(RL - bv)*msqrt(RL)
    WL = (mpf(1)/32 + s1v/(RL - bv) + s2v/(RL - bv)**2)*YL
    phiL = masin(msqrt(bv*(RL - av)/(av*(RL - bv))))
    tL = YL/(RL*(RL - cv))
    assert 0 <= tL < 1
    return WL + 2*Bv*mp.atanh(tL) + gv*((Av + (av - bv)*Bv)*ellipf(phiL, k2v) + Cv*(av - cv)/(av - bv)*ellipe(phiL, k2v) - (av - bv)*Bv*ellippi(om2v, phiL, k2v))
for Lam_ in (mpf(2), mpf(10)):
    d_il = mquad(f_int, mp.linspace(0, Lam_, 9)) - rhs_identlog(Lam_)
    assert abs(d_il) < mpf(10)**(-25)
    NUM.append((u"eq:identlog at Lambda = %d: quadrature minus right side" % int(Lam_), d_il, u"10^-25"))
f5v = evP(fser[5])                                                              # the next coefficient of eq:puncture, p^-5
for pv_ in (mpf(100), mpf(200)):
    r_ = (f_int(pv_) - 2*pv_**3 - rho2v*pv_ - c3v/(2*pv_))*pv_**3 - f5v
    assert abs(r_) < mpf(10)**(-6) < abs(f5v)                                    # the threshold is below the coefficient that is subtracted
    NUM.append((u"eq:puncture at p = %d: [p^2 (E+ + E-) - 2 p^3 - rho^2 p - 2 A3/p] p^3 minus the p^-5 coefficient" % int(pv_), r_, u"10^-6"))
Cfinv = Cfin_n(Mn, Dn, nun)
for Lam_ in (mpf(100), mpf(1000), mpf(10000)):
    res_ = rhs_identity(Lam_) - Lam_**4/2 - rho2v*Lam_**2/2 - c3v/2*mlog(Lam_) - Cfinv
    assert abs(res_*Lam_**2) < mpf(1)
    NUM.append((u"eq:asympC at Lambda = 10^%d: the right side of eq:identity minus the three divergences minus C of eq:Cfin, times Lambda^2" % int(mlog(Lam_, 10) + mpf(1)/2), res_*Lam_**2, u"1"))
phv = mpf(7)/10; ccv = 1/mp.sin(phv)**2
d_conn = ellippi(al2v, phv, k2v) + ellippi(om2v, phv, k2v) - ellipf(phv, k2v) - msqrt(ccv)*elliprc((ccv - 1)*(ccv - k2v), (ccv - al2v)*(ccv - om2v))
assert abs(d_conn) < mpf(10)**(-25)
NUM.append((u"the connection formula of sec:finite at phi = 0.7: left minus right", d_conn, u"10^-25"))
#   eq:Fclass: the carriers by hand, the remainder by quadrature to P, its tail from the series of eq:puncture
rem_ser = fser/wp^2 - 2/wp^3*(1 + rhoP*wp^2)^(QQ(1)/2) - kapP*wp*(1 + rhoP*wp^2)^(-QQ(3)/2)
assert rem_ser.valuation() == 3 and rem_ser.prec() >= 12 and all(rem_ser[n] == 0 for n in range(4, rem_ser.prec(), 2))
Pq = mpf(100)
Erho = lambda p_: msqrt(p_*p_ + rho2v)
Rq = mquad(lambda p_: f_int(p_) - 2*p_*p_*Erho(p_) - kapv*p_*p_/Erho(p_)**3, [0, 1, 10, Pq])
Rtail = sum(evP(rem_ser[n])*Pq**(1 - n)/(n - 1) for n in range(3, rem_ser.prec()))
lamF = mpf(2)
Fcar = -rho2v**2/4*mlog(2*lamF/msqrt(rho2v)) + rho2v**2/16 + kapv*(mlog(2*lamF/msqrt(rho2v)) - 1) + Rq + Rtail
d_F = Fcar - (Cfinv + c3v/2*mlog(lamF))
assert abs(d_F) < mpf(10)**(-20)
NUM.append((u"eq:Fclass at lambda = 2: carriers plus quadrature, minus [C + 2 A3 ln(lambda)]", d_F, u"10^-20"))
#   the proper-time regulator on the energies: the Lambda^2 and ln Lambda coefficients of I(nu) - I(0)
mp.dps = 20
Gpt = lambda y_: -mgammainc(-mpf(1)/2, y_)/(2*msqrt(mp.pi))
d_G = mquad(lambda x_: x_*Gpt(x_*x_), [0, 1, mp.inf]) + mpf(1)/4                 # the second moment in x = E/Lambda, with y = x^2
def I_PT(Lam, nq_):
    def f(p_):
        Eq_ = msqrt(p_*p_ + Mn*Mn); e1 = msqrt((Eq_ + nq_)**2 + Dn*Dn); e2 = msqrt((Eq_ - nq_)**2 + Dn*Dn)
        return p_*p_*(e1*Gpt(e1*e1/Lam**2) + e2*Gpt(e2*e2/Lam**2))
    return mquad(f, [0, Lam/2, Lam, 2*Lam, 4*Lam, 8*Lam])
rowsPT = [(L_, I_PT(L_, nun) - I_PT(L_, mpf(0))) for L_ in (mpf(8), mpf(16), mpf(32))]
solPT = mp.lu_solve(mp.matrix([[L_**2, mlog(L_), 1] for L_, _ in rowsPT]), mp.matrix([d_ for _, d_ in rowsPT]))
aPT, bPT = solPT[int(0)], solPT[int(1)]
assert abs(d_G) < mpf(10)**(-12) and abs(aPT + nun**2/2) < mpf(10)**(-6) and abs(bPT - nun**2*Dn**2) < mpf(10)**(-4)
NUM.append((u"the proper-time kernel of sec:scheme: int_0^inf x chi dx + 1/4", d_G, u"10^-12"))
NUM.append((u"proper time on the energies, I(nu) - I(0) fitted to a Lambda^2 term, a ln(Lambda) term and a constant at Lambda = 8, 16, 32: the coefficient of Lambda^2 plus nu^2/2", aPT + nun**2/2, u"10^-6"))
NUM.append((u"the same fit: the coefficient of ln(Lambda) minus nu^2 Delta^2, the medium part of 2 A3", bPT - nun**2*Dn**2, u"10^-4"))
#   the numerical differentiation behind the states of §7.5 (eq:thermo): the same state at 20 and at 30 digits
mp.dps = 20; s20 = point_n(mpf(2))
mp.dps = 30; s30 = point_n(mpf(2))
d_2030 = max(abs(s20[q_]/s30[q_] - 1) for q_ in ('M', 'D', 'nI'))
assert d_2030 < mpf(10)**(-10)
NUM.append((u"the state with the cutoff removed at mu_I/m_pi = 2: twenty digits against thirty, the largest relative difference of M, Delta, n_I", d_2030, u"10^-10"))
for what_, val_, thr_ in NUM:
    SAY(u"        %s :  %s   (threshold %s)" % (what_, nstr(val_, 3), thr_))
OK(u"the tests with a threshold are at (M, Delta, nu) = (0.3, 0.2, 0.5): the identity at Lambda = 2, the puncture series, the finite part, the connection formula, eq:Fclass, the proper-time coefficients; the last of them is at a state of §7.5")

#   §9.1  the three degenerate limits
SEC(u"§9.1")
#   (a) Delta = 0 at nu < M:  c = b, k = omega = 0
def at_c(f, val):
    f = FAB(f); n_, d_ = f.numerator(), f.denominator()
    nb, db = n_.subs({c: val}), d_.subs({c: val})
    assert db != 0
    return FAB(nb)/FAB(db)
assert at_c(Ac + Cc, b) == 0 and at_c(s2c, b) == 0
assert at_c(polx, b) == a^2/256 and at_c(Bc, b) == -a^2/128 and at_c(16/(a + b - c), b) == 16/a
OK(u"Delta = 0 (c = b): A1 + A2 = 0 and s2 = 0, C_W = a^2/256, A3 = -a^2/128: with a = 4M^2, C = M^4/16 - (M^4/8) ln(4/M^2), the free case at the mass M, independent of nu   [eq:delta0]")
#   (b) M = 0:  c = 0, k = 1; the three functions are elementary
var('s_, m_'); assume(s_ > 0, s_ < 1, m_ > 0, m_ < 1)
assert bool((diff(atanh(s_), s_) - 1/(1 - s_^2)).simplify_full() == 0)
assert bool((diff((atanh(s_) - m_*atanh(m_*s_))/(1 - m_^2), s_) - 1/((1 - s_^2)*(1 - m_^2*s_^2))).simplify_full() == 0)
OK(u"k = 1, s = sin(phi): F = artanh(s), E = s, Pi(phi; m^2, 1) = [artanh(s) - m artanh(m s)]/(1 - m^2), by differentiation")
A0, B0, C0, pol0c = at_c(Ac, 0), at_c(Bc, 0), at_c(Cc, 0), at_c(polx, 0)
assert FAB(A0 - b*B0) == 0
OK(u"M = 0 (c = 0): A1 = b A3, so the artanh(sin phi_1) terms cancel; the Pi term leaves A3 ln[(a+b)/(a-b)], and with A3 ln[16/(a+b)] the logarithm is A3 ln[16/(a-b)]")
N2.<nz, dz> = QQ[]                                                              # nu, Delta at M = 0:  a = 4(nu^2 + Delta^2), b = 4 nu^2
FN2 = FractionField(N2)
sub0 = lambda f: FN2(FAB(f).numerator()(4*(nz^2 + dz^2), 4*nz^2, 0))/FN2(FAB(f).denominator()(4*(nz^2 + dz^2), 4*nz^2, 0))
assert sub0(pol0c + 2*C0/(a - b)) == nz^4/6 - nz^2*dz^2 + dz^4/16 and sub0(B0) == (4*nz^2*dz^2 - dz^4)/8 and sub0(16/(a - b)) == 4/dz^2
OK(u"M = 0: C = nu^4/6 - nu^2 Delta^2 + Delta^4/16 + [(4 nu^2 Delta^2 - Delta^4)/8] ln(4/Delta^2)                    [eq:M0]")
#   the same integral done directly: p^2 [sqrt((p+nu)^2 + Delta^2) + sqrt((p-nu)^2 + Delta^2)]
var('q_, n0_, d0_'); assume(d0_ > 0, n0_ > 0)
Gel = lambda sg: (q_*(2*q_^2 + d0_^2)/8 - sg*2*n0_/3*(q_^2 + d0_^2) + n0_^2*q_/2)*sqrt(q_^2 + d0_^2) + (n0_^2*d0_^2/2 - d0_^4/8)*asinh(q_/d0_)
for sg in (1, -1):
    assert bool((diff(Gel(sg), q_) - (q_ - sg*n0_)^2*sqrt(q_^2 + d0_^2)).simplify_full() == 0)
assert bool((Gel(1).subs({q_: n0_}) + Gel(-1).subs({q_: -n0_})).simplify_full() == 0)
LM0.<wm> = LaurentSeriesRing(FN2, default_prec=12)                              # wm = 1/Lambda
def alg_part(sg):                                                               # the algebraic part of the antiderivative at q = Lambda + sg nu
    qs = (1 + sg*nz*wm)/wm; rt = (1/wm)*((1 + sg*nz*wm)^2 + dz^2*wm^2)^(QQ(1)/2)
    return (qs*(2*qs^2 + dz^2)/8 - sg*2*nz/3*(qs^2 + dz^2) + nz^2*qs/2)*rt
algM0 = alg_part(1) + alg_part(-1)
assert algM0[-4] == QQ(1)/2 and algM0[-3] == 0 and algM0[-2] == dz^2/2 and algM0[-1] == 0 and algM0[0] == nz^4/6 - nz^2*dz^2 + dz^4/16
PM0.<vm> = PowerSeriesRing(FN2, default_prec=8)
logcorr = sum(((1 + sg*nz*vm)*(1 + (1 + dz^2*vm^2/(1 + sg*nz*vm)^2)^(QQ(1)/2))/2).log() for sg in (1, -1))
assert logcorr.valuation() == 2
OK(u"M = 0 directly: the antiderivative checked by differentiation, the lower limits cancel, and at large Lambda the integral is Lambda^4/2 + Delta^2 Lambda^2/2 + 2 A3 ln Lambda + the same finite part   [eq:M0]")
#   (b') around M = 0 at fixed rho^2 = M^2 + Delta^2: the coefficients of M^2 and M^4 are elementary
#   at fixed rho the mass enters only through e = E_p, (E+-)^2 = p^2 + rho^2 + nu^2 +- 2 nu e, and d/d(M^2) = (1/2e) d/de
PN.<pn, en, rn, nn, Epn, Emn> = QQ[]                                              # p, e = E_p, rho, nu, E+, E-
FPN = FractionField(PN)
GBn = PN.ideal(Epn^2 - (pn^2 + rn^2 + nn^2 + 2*nn*en), Emn^2 - (pn^2 + rn^2 + nn^2 - 2*nn*en)).groebner_basis()
def zeron(f): return PN(FPN(f).numerator()).reduce(GBn) == 0
def dM2(f):                                                                     # d/d(M^2) at fixed rho and p:  dE+-/de = +-nu/E+-
    f = FPN(f)
    return (f.derivative(en) + f.derivative(Epn)*nn/Epn - f.derivative(Emn)*nn/Emn)/(2*en)
assert dM2(Epn^2 - (pn^2 + rn^2 + nn^2 + 2*nn*en)) == 0 and dM2(Emn^2 - (pn^2 + rn^2 + nn^2 - 2*nn*en)) == 0   # the rule respects the two relations
assert zeron(dM2(Epn + Emn) - nn/(2*en)*(1/Epn - 1/Emn))
assert zeron(dM2(dM2(Epn + Emn)) - (nn/(4*en^3)*(1/Emn - 1/Epn) - nn^2/(4*en^2)*(1/Epn^3 + 1/Emn^3)))
#   the coefficient of M^2: (nu/2) int_0^Lambda p (1/E+ - 1/E-) dp at M = 0, where e = p and E+- = sqrt((p +- nu)^2 + rho^2)
G1 = lambda sg: sqrt(q_^2 + d0_^2) - sg*n0_*asinh(q_/d0_)                         # antiderivative of (q - sg nu)/sqrt(q^2 + rho^2), q = p + sg nu
for sg in (1, -1):
    assert bool((diff(G1(sg), q_) - (q_ - sg*n0_)/sqrt(q_^2 + d0_^2)).simplify_full() == 0)
assert bool((G1(1).subs({q_: n0_}) - G1(-1).subs({q_: -n0_})).simplify_full() == 0)   # the lower limits cancel
rt1 = lambda sg: (1/wm)*((1 + sg*nz*wm)^2 + dz^2*wm^2)^(QQ(1)/2)                   # sqrt((Lambda + sg nu)^2 + rho^2), wm = 1/Lambda
alg1 = rt1(1) - rt1(-1)
assert alg1.valuation() == 0 and alg1[0] == 2*nz and alg1[1] == 0 and logcorr.valuation() == 2
OK(u"around M = 0 at fixed rho: the M^2 coefficient of the integral is (nu/2) int_0^Lambda p (1/E+ - 1/E-) dp = -nu^2 [ln(2 Lambda/rho) - 1] + O(Lambda^-2), with no power of nu beyond the second   [eq:nearM0]")
#   the coefficient of M^4: (1/2) int_0^oo [ (nu/4p)(1/E- - 1/E+) - (nu^2/4)(1/E+^3 + 1/E-^3) ] dp
G3 = q_/(d0_^2*sqrt(q_^2 + d0_^2))                                              # antiderivative of (q^2 + rho^2)^(-3/2): odd, and 1/rho^2 at infinity
assert bool((diff(G3, q_) - (q_^2 + d0_^2)^(-QQ(3)/2)).simplify_full() == 0)
assert bool((G3.subs({q_: n0_}) + G3.subs({q_: -n0_})).simplify_full() == 0) and bool((limit(G3, q_=oo) - 1/d0_^2).simplify_full() == 0)
PH.<pw, nw, rw, Yw> = QQ[]                                                       # p, nu, r = sqrt(nu^2 + rho^2), Y = E+- = sqrt(p^2 +- 2 nu p + r^2)
FPH = FractionField(PH)
for sg in (1, -1):
    Xw = pw^2 + 2*sg*nw*pw + rw^2; Nw = 2*rw^2 + 2*sg*nw*pw + 2*rw*Yw
    dNw = 2*sg*nw + 2*rw*(pw + sg*nw)/Yw                                        # N' with Y' = (p + sg nu)/Y
    assert PH(FPH(-(dNw/Nw - 1/pw)/rw - 1/(pw*Yw)).numerator()).reduce([Yw^2 - Xw]) == 0    # d/dp[-(1/r) ln(N/p)] = 1/(p Y)
    assert Nw.subs({pw: 0, Yw: rw}) == 4*rw^2                                   # at p = 0 the two signs agree, and the two logarithms cancel
PHs.<wh> = PowerSeriesRing(FractionField(PolynomialRing(QQ, 'nh, rh')), default_prec=4)   # wh = 1/p
nh, rh = [PHs.base_ring()(g_) for g_ in PHs.base_ring().ring().gens()]
for sg in (1, -1):
    assert (2*rh^2*wh + 2*sg*nh + 2*rh*(1 + 2*sg*nh*wh + rh^2*wh^2)^(QQ(1)/2))[0] == 2*sg*nh + 2*rh   # N/p at infinity
assert (nw + rw)^2*(rw - nw) - (rw^2 - nw^2)*(rw + nw) == 0                      # (r + nu)/(r - nu) = [(nu + r)/rho]^2 = exp(2 arsinh(nu/rho)), rho^2 = r^2 - nu^2
OK(u"around M = 0 at fixed rho: int_0^oo (1/E- - 1/E+) dp/p = (1/r) ln[(r + nu)/(r - nu)] = (2/r) arsinh(nu/rho) with r = sqrt(nu^2 + rho^2), int_0^oo (1/E+^3 + 1/E-^3) dp = 2/rho^2; the M^4 coefficient is Q/2   [eq:nearM0]")
#   (c) nu -> 0, numerically: the closed form against the free case of eq:free3
mp.dps = 30
free_n = lambda r2: r2*r2/16 + r2*r2/4*mlog(msqrt(r2)/2)
LIM = []
for nq_ in (mpf(10)**(-3), mpf(10)**(-5)):
    dnu = Cfin_n(Mn, Dn, nq_) - free_n(Mn**2 + Dn**2)
    LIM.append((nq_, dnu, dnu/nq_**2))
assert abs(LIM[0][2] - LIM[1][2]) < mpf(10)**(-5) and abs(LIM[1][1]) < mpf(10)**(-10)
#   and the two symbolic limits once more as numbers, at small Delta and at small M
dD0 = Cfin_n(Mn, mpf(10)**(-8), mpf('0.1')) - free_n(Mn**2)
M0lim = lambda nq_, dq_: nq_**4/6 - nq_**2*dq_**2 + dq_**4/16 + (4*nq_**2*dq_**2 - dq_**4)/8*mlog(4/dq_**2)
dM0 = Cfin_n(mpf(10)**(-8), Dn, nun) - M0lim(nun, Dn)
assert abs(dD0) < mpf(10)**(-14) and abs(dM0) < mpf(10)**(-13)
SAY(u"        nu -> 0: (C - free)/nu^2 = %s at nu = 1e-3 and %s at nu = 1e-5;  Delta = 1e-8: %s;  M = 1e-8: %s" % (nstr(LIM[0][2], 9), nstr(LIM[1][2], 9), nstr(dD0, 3), nstr(dM0, 3)))
OK(u"nu -> 0: C - [rho^4/16 + (rho^4/4) ln(rho/2)] = O(nu^2), ratio to nu^2 stable; Delta = 1e-8 and M = 1e-8 reproduce eq:delta0 and eq:M0")
#   the other half of the face Delta = 0, nu > M: free quarks with a Fermi sphere of the radius p_F = sqrt(nu^2 - M^2).
#   The sea, int_0^pF 2 p^2 (nu - E_p) dp, vanishes at nu = M and has the derivative (2/3) p_F^3 with respect to nu;
#   with nu = M (t^2 + 1)/(2t), p_F = M (t^2 - 1)/(2t), t = (nu + p_F)/M, both are statements about rational functions of t
RTF.<tF, MF> = QQ[]
FTF = FractionField(RTF); tF, MF = FTF(tF), FTF(MF)
nuTF, pTF = MF*(tF^2 + 1)/(2*tF), MF*(tF^2 - 1)/(2*tF)
seaTF = nuTF*pTF^3/6 - MF^2*nuTF*pTF/4                                          # the sea without its logarithm, (M^4/4) ln t
assert nuTF^2 - pTF^2 - MF^2 == 0 and seaTF.subs({tF: 1}) == 0
assert seaTF.derivative(tF) + MF^4/(4*tF) - 2*pTF^3/3*nuTF.derivative(tF) == 0
Mff, nff = mpf('0.4'), mpf('0.9'); pff = msqrt(nff**2 - Mff**2)
seaff = nff*pff**3/6 - Mff**2*nff*pff/4 + Mff**4/4*mlog((nff + pff)/Mff)
assert abs(seaff - 2*(nff*pff**3/3 - mquad(lambda p_: p_*p_*msqrt(p_*p_ + Mff*Mff), [0, pff]))) < mpf(10)**(-25)
with mp.workdps(60):
    dff6, dff8 = [Cfin_n(Mff, mpf(10)**(-j_), nff) - free_n(Mff**2) - seaff for j_ in (6, 8)]
    cff = (dff6*mpf(10)**12 - dff8*mpf(10)**16)/(mlog(mpf(10)**6) - mlog(mpf(10)**8))   # delta/Delta^2 = c ln(1/Delta) + const
assert abs(dff8) < mpf(10)**(-14) and abs(cff/(nff*pff) - 1) < mpf(10)**(-6)
OK(u"Delta -> 0 at nu > M, at (M, nu) = (0.4, 0.9): the closed form goes to the free case plus the Fermi sea nu p_F^3/6 - M^2 nu p_F/4 + (M^4/4) ln[(nu + p_F)/M], p_F^2 = nu^2 - M^2 (the sea by its derivative and by quadrature); at Delta = 1e-8 the difference is %s, and the coefficient of Delta^2 ln(1/Delta) is nu p_F to %s   [eq:delta0F]"
   % (nstr(dff8, 2), nstr(abs(cff/(nff*pff) - 1), 1)))
#   eq:nearM0 as numbers: eq:Cfin at fixed rho at M^2 = t rho^2, 2t rho^2, 3t rho^2, extrapolated to the two coefficients
Q_n = lambda nq_, rq_: nq_*mp.asinh(nq_/rq_)/(2*msqrt(nq_*nq_ + rq_*rq_)) - nq_*nq_/(2*rq_*rq_)
NEAR = []
for rq_, nq_ in ((mpf('0.3'), mpf('0.16')), (mpf('0.25'), mpf('0.4'))):
    th_ = mpf(10)**(-4)
    g_ = [(Cfin_n(rq_*msqrt(j_*th_), rq_*msqrt(1 - j_*th_), nq_) - M0lim(nq_, rq_))/(j_*th_*rq_**2) for j_ in (1, 2, 3)]
    c1_ = 3*g_[0] - 3*g_[1] + g_[2]; c2_ = (-5*g_[0] + 8*g_[1] - 3*g_[2])/(2*th_*rq_**2)
    e1_ = c1_/(-nq_**2*(mlog(2/rq_) - 1)) - 1; e2_ = c2_/(Q_n(nq_, rq_)/2) - 1
    assert abs(e1_) < mpf(10)**(-9) and abs(e2_) < mpf(10)**(-5)
    NEAR.append((rq_, nq_, e1_, e2_))
SAY(u"        around M = 0, (rho, nu) = (0.3, 0.16) and (0.25, 0.4): relative difference of the M^2 coefficient %s, %s; of the M^4 coefficient %s, %s"
    % (nstr(NEAR[0][2], 2), nstr(NEAR[1][2], 2), nstr(NEAR[0][3], 2), nstr(NEAR[1][3], 2)))
OK(u"around M = 0 at fixed rho: the coefficients of M^2 and M^4 extracted from eq:Cfin at two points agree with eq:nearM0 (three-point extrapolation in M^2)")
reg(u'eq:delta0', 'chk', u"§9.1: A1 + A2 and s2 vanish at c = b, and C_W, A3 there are those of the free case at the mass M")
reg(u'eq:delta0F', 'chk', u"§9.1: the Fermi sea by its derivative with respect to nu, in a rational parametrization, and by quadrature; eq:Cfin against it numerically at small Delta, with the coefficient nu p_F of Delta^2 ln(1/Delta)")
reg(u'eq:nearM0', 'chk', u"§9.1: d/d(M^2) at fixed rho written through E_p in the ring of the two levels; the two coefficients as elementary integrals (antiderivatives checked by differentiation, limits by series); compared with eq:Cfin numerically at two points")
reg(u'eq:M0',     'chk', u"§9.1: at c = 0 the three functions are elementary (antiderivatives checked by differentiation), A1 = b A3, and the closed form reduces to the stated polynomial and logarithm; the same finite part from the elementary integral, expanded in 1/Lambda")

#   §9.2  the non-relativistic corner: M -> infinity at fixed mu = nu - M and Delta
SEC(u"§9.2")
#   (a) the Legendre data as series in t = 1/M, exactly: the coefficients live in Q(mu, e), e = l_- = sqrt(mu^2 + Delta^2)
KN.<muN, eN> = QQ[]; FKN = KN.fraction_field(); PSN.<tN> = PowerSeriesRing(FKN, default_prec=4)
rtN = (1 + muN*tN + eN^2*tN^2/4 + O(tN^4)).sqrt()                              # l_+ = (2/t) rtN:  l_+^2 = (2M + mu)^2 + Delta^2 = 4/t^2 + 4 mu/t + e^2
lpN, lmN, nuN = 2*rtN, eN*tN, 1 + muN*tN                                        # t l_+, t l_-, t nu
aN, bN, cN = (lpN + lmN)^2, 4*nuN^2, (lpN - lmN)^2                              # t^2 a, t^2 b, t^2 c
k2N = aN*(bN - cN)/(bN*(aN - cN)); om2N = (bN - cN)/(aN - cN); cos2N = 1 - bN/aN
kap2N = (1 + muN/eN)/2                                                          # (1 + x0/sqrt(1 + x0^2))/2 with x0 = mu/Delta
assert k2N[0] == kap2N and om2N[0] == kap2N and cos2N[0] == 0 and cos2N[1] == eN - muN
assert k2N == (1 + (2*muN + eN^2*tN)/(2*eN*rtN))/2                              # k^2 = cos^2(theta/2), eq:tridict with eq:theta
OK(u"M -> infinity at fixed mu = nu - M and Delta, series in 1/M over Q(mu, l_-): k^2 and omega^2 tend to (1 + mu/l_-)/2, and cos^2 phi_1 = (l_- - mu)/M + O(M^-2)   [eq:nonrel]")
#   (b) Pi with the characteristic equal to k^2 is not a new function: d/dphi [E(phi,k) - k^2 sin cos/Delta] = k'^2/Delta^3
PN.<k2n, sn_, cn_, Dn_> = QQ[]
IN = PN.ideal(sn_^2 + cn_^2 - 1, Dn_^2 - 1 + k2n*sn_^2)
assert (Dn_^4 - k2n*((cn_^2 - sn_^2)*Dn_^2 + k2n*sn_^2*cn_^2) - (1 - k2n)).reduce(IN.groebner_basis()) == 0
OK(u"Pi(phi; k^2, k) = [E(phi, k) - k^2 sin(phi) cos(phi)/Delta_phi]/(1 - k^2), by differentiation modulo sin^2 + cos^2 = 1 and Delta_phi^2 = 1 - k^2 sin^2; at phi = pi/2 it is E(k)/(1 - k^2)   [eq:nonrel]")
#   (c) the mixed derivative of the integrand, in the ring of the two levels: d^2 (E+ + E-)/dM dnu = (M/E_p) Delta^2 (E+^-3 - E-^-3)
TN.<EpN, EmN, EN, MN, DN, nN> = QQ[]
FTN = TN.fraction_field()
IN2 = TN.ideal(EpN^2 - (EN + nN)^2 - DN^2, EmN^2 - (EN - nN)^2 - DN^2)
def dnuN(f_):
    f_ = FTN(f_); return f_.derivative(nN) + f_.derivative(EpN)*(EN + nN)/EpN - f_.derivative(EmN)*(EN - nN)/EmN
def dMN(f_):
    f_ = FTN(f_); return f_.derivative(MN) + (f_.derivative(EN) + f_.derivative(EpN)*(EN + nN)/EpN + f_.derivative(EmN)*(EN - nN)/EmN)*MN/EN
mixN = dMN(dnuN(EpN + EmN)) - (MN/EN)*DN^2*(1/EpN^3 - 1/EmN^3)
assert TN(mixN.numerator()).reduce(IN2.groebner_basis()) == 0
OK(u"d^2 (E+ + E-)/dM dnu = (M/E_p) Delta^2 (1/E+^3 - 1/E-^3), in the ring of the two levels with dE_p/dM = M/E_p; the three divergent terms of eq:asymp have no mixed derivative   [eq:nonrel]")
#   (d) in numbers: the closed form against this convergent integral; the integral I_5 of Marini et al.; the limit
mp.dps = 50
def I5N(x0_):                                                                   # the closed form of the reference, in K and E
    x12_ = (msqrt(1 + x0_*x0_) + x0_)/2; kp2_ = x12_/msqrt(1 + x0_*x0_)
    return (1 + x0_*x0_)**mpf('0.25')*mp.ellipe(kp2_) - mp.ellipk(kp2_)/(4*x12_*(1 + x0_*x0_)**mpf('0.25'))
x0N = mpf('0.7')
d_I5 = I5N(x0N) - mquad(lambda x_: x_*x_/((x_*x_ - x0N)**2 + 1)**mpf('1.5'), [0, 1, 2, 5, 20, mp.inf])
assert abs(d_I5) < mpf(10)**(-25)
def mixintN(M_, D_, nu_):                                                       # the convergent integral of eq:nonrel
    def f_(p_):
        E_ = msqrt(p_*p_ + M_*M_); return p_*p_*M_*D_*D_/E_*(((E_ - nu_)**2 + D_*D_)**mpf('-1.5') - ((E_ + nu_)**2 + D_*D_)**mpf('-1.5'))
    pF_ = msqrt(abs(nu_*nu_ - M_*M_)) + D_
    return mquad(f_, [0, pF_/2, pF_, 2*pF_, 10*pF_ + 10*M_, 1000*(pF_ + M_), mp.inf])
clN = -mp.diff(lambda m_, n_: Cfin_n(m_, Dn, n_), (Mn, nun), (1, 1))             # - d^2 C/dM dnu from the closed form eq:Cfin
d_mix = clN/mixintN(Mn, Dn, nun) - 1
assert abs(d_mix) < mpf(10)**(-15)
ratN = []
for MN_ in (mpf(10)**2, mpf(10)**4):
    ratN.append(mixintN(MN_, mpf(1), MN_ + x0N)/((2*MN_)**mpf('1.5')*I5N(x0N)) - 1)
assert abs(ratN[0]) < mpf(10)**(-1) and abs(ratN[1]) < mpf(10)**(-3) and abs(ratN[1]/ratN[0]*100 - 1) < mpf('0.2')
mp.dps = 30
OK(u"the integral I_5 of Marini, Pistolesi and Strinati: closed form in K and E minus quadrature at x0 = 0.7: %s; -d^2 C/dM dnu from eq:Cfin against the convergent integral at (M, Delta, nu) = (0.3, 0.2, 0.5): relative difference %s; the integral over (2M)^(3/2) Delta^(1/2) I_5(x0), minus one, at M = 10^2 and 10^4 with Delta = 1, nu - M = 0.7: %s and %s   [eq:nonrel]"
   % tuple((nstr(v_, 2) if v_ != 0 else u"0 to 50 digits") for v_ in (d_I5, d_mix, ratN[0], ratN[1])))
reg(u'eq:nonrel',  'chk', u"§9.2: the Legendre data as series in 1/M, exactly; Pi at the parameter k^2 by differentiation; the mixed derivative of the integrand in the ring of the two levels; the closed form against the convergent integral, and the limit against the integral I_5 of the reference, mpmath at 50 digits")

#   the states of §7.5 once more, in the gap equations written as momentum integrals: no reduction and no elliptic function
SEC(u"§9.3")
def gap_quad_n(Mq_, Dq_, nq_, cut=None):
    u"""(dOmega/dM, dOmega/dDelta, n_I) from momentum integrals by quadrature.
    cut = None: the cutoff removed, eq:Omclass with eq:Fclass differentiated under the integral; cut = Lambda: eq:OmegaLam"""
    with mp.workdps(mp.dps + 40):
        r2 = Mq_*Mq_ + Dq_*Dq_; kp = nq_*nq_*Dq_*Dq_
        def at(f_):                                                             # the subtracted integrands cancel from p to p^-3: the digits follow the momentum
            def g_(p_):
                with mp.workdps(int(mp.dps + 4*max(mpf(0), mlog(p_ + 1, 10)) + 10)):
                    return f_(p_)
            return g_
        def lev(p_):
            Ep_ = msqrt(p_*p_ + Mq_*Mq_)
            return Ep_, msqrt((Ep_ + nq_)**2 + Dq_*Dq_), msqrt((Ep_ - nq_)**2 + Dq_*Dq_)
        def fM(p_):
            Ep_, e1, e2 = lev(p_); v = p_*p_*Mq_/Ep_*((Ep_ + nq_)/e1 + (Ep_ - nq_)/e2)
            if cut is None:
                Er = msqrt(p_*p_ + r2); v = v - p_*p_*(2*Mq_/Er - 3*kp*Mq_/Er**5)
            return v
        def fD(p_):
            _, e1, e2 = lev(p_); v = p_*p_*Dq_*(1/e1 + 1/e2)
            if cut is None:
                Er = msqrt(p_*p_ + r2); v = v - p_*p_*(2*Dq_/Er + 2*nq_*nq_*Dq_/Er**3 - 3*kp*Dq_/Er**5)
            return v
        def fN(p_):
            Ep_, e1, e2 = lev(p_); v = p_*p_*((Ep_ + nq_)/e1 - (Ep_ - nq_)/e2)
            if cut is None:
                Er = msqrt(p_*p_ + r2); v = v - p_*p_*2*nq_*Dq_*Dq_/Er**3
            return v
        if cut is None:
            IM, ID, IN = [mquad(at(f_), [0, mpf(1)/2, 2, 20, mp.inf]) for f_ in (fM, fD, fN)]
            Lq_ = mlog(2*lamn/msqrt(r2)); dF_ = -r2*Lq_/2 + r2/4 - kp/(2*r2)          # d/d(rho^2) of the elementary part of eq:Fclass
            gM = Apn*Mq_ - Bpn - prefn*(2*Mq_*dF_ + IM)
            gD = Apn*Dq_ - prefn*(2*Dq_*dF_ + 2*nq_*nq_*Dq_*(Lq_ - 1) + ID)
            nI = prefn/2*(2*nq_*Dq_*Dq_*(Lq_ - 1) + IN)
        else:
            IM, ID, IN = [mquad(f_, [0, cut/2, cut]) for f_ in (fM, fD, fN)]
            gM = (Mq_ - m0cn)/(2*Gcn) - prefn*IM; gD = Dq_/(2*Gcn) - prefn*ID; nI = prefn/2*IN
    return +gM, +gD, +nI
mp.dps = 20
d_gq = mpf(0); d_nq = mpf(0)
for x_ in (mpf(2), mpf(4)):
    for pot_, cutq_, st_ in ((Om_n, None, point_n(x_)), (Om_cut_n, Lcn, cut_n(x_))):
        gM_, gD_, nI_ = gap_quad_n(st_['M'], st_['D'], st_['nu'], cutq_)
        f_ = lambda m_, e_: pot_(m_, e_, st_['nu']); X_ = (st_['M'], st_['D'])
        HMM_, HDD_, HMD_ = dd_(f_, X_, (2, 0)), dd_(f_, X_, (0, 2)), dd_(f_, X_, (1, 1)); det_ = HMM_*HDD_ - HMD_**2
        dM_ = gM_ - mp.diff(lambda m_: pot_(m_, st_['D'], st_['nu']), st_['M']); dD_ = gD_ - mp.diff(lambda e_: pot_(st_['M'], e_, st_['nu']), st_['D'])
        d_gq = max(d_gq, abs((HDD_*dM_ - HMD_*dD_)/det_), abs((HMM_*dD_ - HMD_*dM_)/det_))    # the two gradients differ; in (M, Delta) that is this shift of the solution
        d_nq = max(d_nq, abs(nI_/st_['nI'] - 1))
assert d_gq < mpf(10)**(-12) and d_nq < mpf(10)**(-12)
OK(u"the states of §7.5 in the gap equations written as momentum integrals, by quadrature, with no reduction and no elliptic function: at mu_I = 2 m_pi and 4 m_pi, for both models, at the state of the closed form the gradient by quadrature and the gradient of the closed form differ by what moves the solution by at most %s MeV in M and Delta, and the isospin density by quadrature agrees with the closed form to %s"
   % (nstr(1000*d_gq, 2), (nstr(d_nq, 2) if d_nq != 0 else u"all twenty digits")))
mp.dps = 30
#   one and two space dimensions: the same integrand with the measures dp and p dp
var('pd_ Md_ Dd_ nd_ ud_'); assume(Md_ > 0, Dd_ > 0, nd_ > 0, pd_ > 0)
sum_d = sqrt((sqrt(pd_^2 + Md_^2) + nd_)^2 + Dd_^2) + sqrt((sqrt(pd_^2 + Md_^2) - nd_)^2 + Dd_^2)
ser_d = sum_d.subs(pd_ == 1/ud_).series(ud_, 4).truncate()
rho2d = Md_^2 + Dd_^2
assert bool((ser_d - (2/ud_ + rho2d*ud_ + (nd_^2*Dd_^2 - rho2d^2/4)*ud_^3)).simplify_full() == 0)
OK(u"one space dimension: with the measure dp the series 2p + rho^2/p + 2A3/p^3 leaves the divergences Lambda^2 and rho^2 ln(Lambda); the state enters the divergent part through rho^2 alone")
for sg_ in (1, -1):
    Fant = (ud_^2 + Dd_^2)^(QQ(3)/2)/3 - sg_*nd_*(ud_*sqrt(ud_^2 + Dd_^2)/2 + Dd_^2*arcsinh(ud_/Dd_)/2)
    assert bool((diff(Fant, ud_) - (ud_ - sg_*nd_)*sqrt(ud_^2 + Dd_^2)).simplify_full() == 0)
OK(u"two space dimensions: p dp = E dE, and int E sqrt((E +- nu)^2 + Delta^2) dE = (1/3)[u^2 + Delta^2]^(3/2) -+ nu [u sqrt(u^2 + Delta^2) + Delta^2 arsinh(u/Delta)]/2, u = E +- nu: elementary")
c3d = nd_^2*Dd_^2 - rho2d^2/4                                                  # 2 A3
assert c3d.subs({Md_: 1, Dd_: 1, nd_: 1})/2 != c3d.subs({Md_: 2, Dd_: 1, nd_: 1})/5   # 2A3/rho^2 differs at two states
OK(u"three space dimensions: the coefficient 2A3 = nu^2 Delta^2 - rho^4/4 of ln(Lambda) is not a constant times rho^2")

W(u"""
Three things are collected here: the limits in which the integral is
elementary, a corner in which it is known from the literature, and how
everything in this document can be reproduced.

\\subsection{The three degenerate limits}
The integral is elliptic only when $M$, $\\Delta$ and $\\nu$ are all present.
On each of the three faces of the parameter space the triangle loses
something --- its height, its base, or the place of its apex to one side of
the axis.  The curve degenerates with it, and the closed form must become
elementary; it does so in a different way each time.

\\paragraph{$\\Delta=0$, $\\nu<M$.}  The apex lies on the base, between the foci:
the triangle is flat, and the ellipse of $p=0$ is the base itself.  By
\\eqref{eq:erootsx} the two middle points coincide, $b=c$, so $k=\\omega=0$ and the three functions of \\eqref{eq:Cfin}
are all $\\varphi_1$.  $A_1+A_2$ vanishes identically at $c=b$, so the
elliptic terms drop out altogether, and with $a=4M^{2}$
\\begin{equation}\\label{eq:delta0}
  \\mathcal C\\big|_{\\Delta=0}=\\mathcal C_W\\big|_{\\Delta=0}+A_3\\ln\\frac{4}{M^{2}}
  =\\frac{M^{4}}{16}-\\frac{M^{4}}{8}\\ln\\frac{4}{M^{2}} ,
\\end{equation}
the finite part of the free case \\eqref{eq:free3} at the mass $M$, independent
of $\\nu$: below the threshold $\\nu<M$ the uncondensed system does not know
that the potential is there.

\\paragraph{$\\Delta=0$, $\\nu>M$.}  The apex lies on the line of the base
beyond its end.  The levels are $E_p+\\nu$ and $|E_p-\\nu|$: free quarks with
a Fermi sphere of the radius $p_F=\\sqrt{\\nu^{2}-M^{2}}$, and the integral is
elementary again,
\\begin{equation}\\label{eq:delta0F}
  \\mathcal C\\big|_{\\Delta=0,\\,\\nu>M}=\\frac{M^{4}}{16}-\\frac{M^{4}}{8}\\ln\\frac{4}{M^{2}}
  +\\frac{\\nu p_F^{3}}{6}-\\frac{M^{2}\\nu p_F}{4}+\\frac{M^{4}}{4}\\ln\\frac{\\nu+p_F}{M} ,
\\end{equation}
the free case \\eqref{eq:delta0} plus the Fermi sea; in $\\Omega$ the sea is the
pressure of free quarks of the mass $M$ at the potential $\\nu$, with a minus
sign.  Here the two upper points coincide, $a=b$, so $k=1$ and
$\\varphi_1=\\pi/2$, and the closed form reaches \\eqref{eq:delta0F} as a limit
and not by substitution: the first correction is
$\\nu p_F\\,\\Delta^{2}\\ln(1/\\Delta)$, which is not analytic in $\\Delta$.

\\paragraph{$M=0$.}  The base has no length: the two foci coincide, and the
ellipse of $p=0$ is a circle through the apex.  The two lowest points
coincide, $c=0$, and $k=1$.  At $k=1$ the three integrands are rational in
$s=\\sin\\varphi$: $\\EllF=\\operatorname{artanh}s$, $\\EllE=s$ and
$\\Pi(\\varphi;m^{2},1)=[\\operatorname{artanh}s-m\\operatorname{artanh}(ms)]/(1-m^{2})$.
At $c=0$ the coefficients obey $A_1=bA_3$, which cancels every
$\\operatorname{artanh}(\\sin\\varphi_1)$; the $\\Pi$ leaves
$A_3\\ln[(a+b)/(a-b)]$, which turns the logarithm of \\eqref{eq:Cfin} into
$A_3\\ln[16/(a-b)]$; and $g\\sin\\varphi_1=2/a$ makes the $\\EllE$ term rational.  With
$a=4(\\nu^{2}+\\Delta^{2})$, $b=4\\nu^{2}$,
\\begin{equation}\\label{eq:M0}
  \\mathcal C\\big|_{M=0}=\\frac{\\nu^{4}}{6}-\\nu^{2}\\Delta^{2}+\\frac{\\Delta^{4}}{16}
  +\\frac{4\\nu^{2}\\Delta^{2}-\\Delta^{4}}{8}\\,\\ln\\frac{4}{\\Delta^{2}} .
\\end{equation}
Done directly, the same integral,
$\\int_0^{\\Lambda}p^{2}\\bigl[\\sqrt{(p+\\nu)^{2}+\\Delta^{2}}+\\sqrt{(p-\\nu)^{2}+\\Delta^{2}}\\bigr]dp$,
is elementary, and it gives the three divergences and the same finite part.
Two things are worth reading off.  The first term is the pressure of free
massless quarks at the potential $\\nu$: in $\\Omega$ it is $-N_c\\nu^{4}/(6\\pi^{2})$,
the Stefan--Boltzmann value for two flavours.  It does not come from
$\\mathcal C_W$, which has no $\\nu^{4}$; it is assembled by the elliptic terms as
they degenerate, so that its coefficient tests every coefficient of the
reduction at once.  And $M=0$ is not only a limit: it is the pion-condensed
phase in the chiral limit, $m_0=0$, where the potential is therefore
elementary.

The first corrections in the mass are elementary too.  At fixed
$\\rho^{2}=M^{2}+\\Delta^{2}$ the mass enters the levels only through $E_p$, as
$(E^{\\pm})^{2}=p^{2}+\\rho^{2}+\\nu^{2}\\pm2\\nu E_p$; the integral is analytic
in $M^{2}$, and
\\begin{equation}\\label{eq:nearM0}
  \\mathcal C=\\mathcal C\\big|_{M=0,\\,\\Delta=\\rho}
  -\\nu^{2}\\Bigl(\\ln\\frac{2}{\\rho}-1\\Bigr)M^{2}+\\frac{Q}{2}\\,M^{4}+O(M^{6}),\\qquad
  Q=\\frac{\\nu\\operatorname{arsinh}(\\nu/\\rho)}{2\\sqrt{\\nu^{2}+\\rho^{2}}}-\\frac{\\nu^{2}}{2\\rho^{2}} .
\\end{equation}
The coefficient of $M^{2}$ stops at $\\nu^{2}$: at $M=0$ it is
$\\tfrac12\\nu\\int_0^{\\Lambda}p\\,(1/E^{+}-1/E^{-})\\,dp$ less its logarithm, which
the shifts $p\\to p\\pm\\nu$ make elementary.  The coefficient of $M^{4}$ is a
convergent integral of the same kind.

\\paragraph{$\\nu\\to0$.}  The apex moves to the vertical axis, to the top of
the ellipse.  Here $b$ and $c$ go to zero
together, three of the four points merge, and the curve becomes that of Sec.~\\ref{sec:free}.  The
closed form reaches the free value as a limit and not by substitution, since
$g\\to\\infty$ while $\\varphi_1\\to0$.  Evaluated at $(M,\\Delta)=(0.3,0.2)$, it
differs from the free finite part of \\eqref{eq:free3} by $@L1R@\\,\\nu^{2}$ at
$\\nu=10^{-3}$, and by the same coefficient to five digits at $\\nu=10^{-5}$.

\\paragraph{One and two space dimensions.}  The same integrand with the
measure of fewer dimensions shows why the third is the one that needs this
document.  With the measure $dp$ of one space dimension the series
\\eqref{eq:puncture} leaves two divergences, $\\Lambda^{2}$ and
$\\rho^{2}\\ln\\Lambda$; the state enters the second through $\\rho^{2}$ alone, as
it enters the condensate term, and the coupling absorbs it.  With the measure
$p\\,dp=E_p\\,dE_p$ of two, each level integrates to elementary functions: with
$u=E_p\\pm\\nu$,
$\\int E_p\\sqrt{u^{2}+\\Delta^{2}}\\,dE_p
=\\tfrac13(u^{2}+\\Delta^{2})^{3/2}\\mp\\tfrac12\\nu\\bigl[u\\sqrt{u^{2}+\\Delta^{2}}
+\\Delta^{2}\\operatorname{arsinh}(u/\\Delta)\\bigr]$,
and the divergences are $\\Lambda^{3}$ and $\\rho^{2}\\Lambda$, the second again
absorbed by the coupling.  In three the
coefficient of the logarithm is $2A_3$, which is not proportional to $\\rho^{2}$.

\\subsection{The non-relativistic corner}\\label{sec:nonrel}
There is one more corner of the parameter space in which the answer is
known, and there it is not elementary.  Let the far end of the base go to
infinity: $M\\to\\infty$ with $\\mu\\equiv\\nu-M$ and $\\Delta$ fixed.  The apex
then sees the near end of the base at the distance
$\\ell_-=\\sqrt{\\mu^{2}+\\Delta^{2}}$ and the far end along the axis, so that the
triangle opens into an angle, $\\cos\\theta\\to\\mu/\\ell_-$.  The level $E^{-}$
becomes $\\sqrt{(p^{2}/2M-\\mu)^{2}+\\Delta^{2}}$, the spectrum of a
non-relativistic superfluid with the chemical potential $\\mu$, and $E^{+}$
goes away to $2M$.  In this limit
\\begin{equation}\\label{eq:nonrel}
  \\begin{gathered}
  k^{2},\\ \\omega^{2}\\ \\longrightarrow\\ k_{\\rm nr}^{2}=\\frac12\\Bigl(1+\\frac{x_0}{\\sqrt{1+x_0^{2}}}\\Bigr),
  \\qquad
  \\cos^{2}\\varphi_1=\\frac{\\ell_--\\mu}{M}+O(M^{-2}),\\qquad x_0=\\frac{\\mu}{\\Delta},\\\\
  -\\frac{\\partial^{2}\\mathcal C}{\\partial M\\,\\partial\\nu}
  =\\int_0^{\\infty}\\frac{M\\Delta^{2}}{E_p}\\Bigl[\\frac{1}{(E^{-})^{3}}-\\frac{1}{(E^{+})^{3}}\\Bigr]p^{2}\\,dp
  \\ \\longrightarrow\\ (2M)^{3/2}\\,\\Delta^{1/2}\\,I_5(x_0) .
  \\end{gathered}
\\end{equation}
The first line is the figure.  The modulus is still the cosine of half the
angle at the apex, \\eqref{eq:tridict}.  The amplitude tends to $\\pi/2$, and the
integrals become complete.  The parameter of the third kind meets the
modulus, and at $\\omega^{2}=k^{2}$ that integral is not a new function,
$\\Pi(\\tfrac{\\pi}{2};k^{2},k)=\\EllE(k)/(1-k^{2})$.  What is left is $\\EllK(k_{\\rm nr})$ and
$\\EllE(k_{\\rm nr})$.

These are the functions, and $k_{\\rm nr}$ is the modulus (their $\\kappa$), of M.~Marini,
F.~Pistolesi and G.~C.~Strinati, Eur.\\ Phys.\\ J.\\ B \\textbf{1}, 151 (1998)
[arXiv:cond-mat/9703160], who solved the non-relativistic crossover from
pairs to a condensate of molecules in complete elliptic integrals of the
first and second kinds.  The second line of \\eqref{eq:nonrel} compares with
one of their integrals,
$I_5(x_0)=\\int_0^{\\infty}x^{2}\\,[(x^{2}-x_0)^{2}+1]^{-3/2}\\,dx
=(1+x_0^{2})^{1/4}\\EllE(k_{\\rm nr})-\\EllK(k_{\\rm nr})/[4x_1^{2}(1+x_0^{2})^{1/4}]$ with
$x_1^{2}=\\tfrac12(\\sqrt{1+x_0^{2}}+x_0)$.  The mixed derivative is taken
because it converges by itself: the three divergent terms of
\\eqref{eq:asymp} do not contain $M$ and $\\nu$ together, so on the left the
finite part is differentiated and on the right the integrand.  With
$p^{2}=2M\\Delta\\,x^{2}$ the integrand becomes theirs.

Two points of the triangle must not be confused here.  In that reference
$k_{\\rm nr}^{2}=\\tfrac12$ marks $\\mu=0$, the place where the minimum of the
spectrum leaves $p=0$.  In the triangle $k^{2}=\\tfrac12$ is a right angle at
the apex, $\\nu^{2}+\\Delta^{2}=M^{2}$, while the minimum of $E^{-}$ leaves
$p=0$ at $\\nu=M$, a right angle at the base.  The two coincide only in the
limit taken here.

\\subsection{How to reproduce}\\label{sec:repro}
The script \\texttt{supplement\\_nu.sage} regenerates this document.  It
verifies every numbered formula, symbolically wherever the statement is
algebraic, computes the numbers and the figures, and writes the list of the
formulas with the check that closes each one to
\\texttt{supplement\\_nu\\_checks.txt}.  The same file holds the numerical tests,
done at thirty digits: the identity \\eqref{eq:identity} at a finite cutoff
against a quadrature; the $O(\\Lambda^{-2})$ of \\eqref{eq:asympC} at three
cutoffs; the potential with the cutoff removed by carriers and quadrature,
\\eqref{eq:Fclass}, against the closed form; the coefficient of the
proper-time regulator of Sec.~\\ref{sec:scheme}; the states of
Sec.~\\ref{sec:derivatives} against a computation that uses none of the
reduction; and the medium separation scheme, evaluated as it is defined,
against \\eqref{eq:mssmap}.  The script runs in under a minute.
""".replace(u"@L1R@", nstr(LIM[0][2], 3)))
assert abs(LIM[0][2] - LIM[1][2]) < mpf(10)**(-5)*abs(LIM[0][2])                 # "the same coefficient to five digits"

# ============================================================================
#  INDEX, AUDIT, WRITE-OUT
# ============================================================================
def _audit(doc):
    u"""every numbered display in the body carries a label, and the one display without a number is the definition of
       kappa in §4.2; labels and registry agree; every reference resolves; no placeholder is left.
       Displays inside the framed boxes are quotations."""
    import re as _re
    body, i = [], 0
    while True:
        j = doc.find(u'\\tabbox{', i)
        if j < 0: body.append(doc[i:]); break
        body.append(doc[i:j]); k = doc.index(u'}{', j) + 2; dep, m = 1, k
        while dep:
            if doc[m] == u'{': dep += 1
            elif doc[m] == u'}': dep -= 1
            m += 1
        i = m
    body = u''.join(body)
    bare = [m.start() for m in _re.finditer(r'\\\[|\\begin\{align\*\}', body)]
    assert not bare, u"%d display(s) in the body without a label, at %s" % (len(bare), bare[:3])
    star = _re.findall(r'\\begin\{equation\*\}\s*\\kappa=', body)
    assert len(star) == 1 and body.count(u'\\begin{equation*}') == 1, u"unnumbered displays other than the definition of kappa"
    labs = set(_re.findall(r'\\label\{(eq:[^}]*)\}', body))
    regs = set(l for l, _, _ in REG)
    assert labs == regs, u"document vs registry:  only in document %s   only in registry %s" % (sorted(labs - regs), sorted(regs - labs))
    alll = set(_re.findall(r'\\label\{([^}]*)\}', doc))
    refs = set(x or y for x, y in _re.findall(r'\\eqref\{([^}]*)\}|\\ref\{([^}]*)\}', doc))
    assert refs <= alll, u"references with no label: %s" % sorted(refs - alll)
    left = _re.findall(r'@[A-Z0-9]+@', doc)
    assert not left, u"placeholders left: %s" % left
    return len(labs)

def _numbering(doc):
    u"""the numbers that LaTeX prints, counted in the text.  A numbered display is an equation, or a row of an align without
       \\notag; each must carry exactly one label, so the number of a display is the place of its label.  Sections,
       subsections and figures are counted in the same pass.  Returns {label of a display: (number, section, subsection)},
       {label of a section: (section, subsection)}, {label of a figure: number}"""
    import re as _re
    order, secs, figs = [], {}, {}
    n = s = ss = f = rows = labs = 0; env = None
    for m in _re.finditer(r'\\(section|subsection)\{|\\begin\{(equation|align|figure)\}|\\end\{(equation|align|figure)\}|(\\\\)|\\(notag|nonumber)(?![A-Za-z])|\\label\{([^}]*)\}', doc):
        head, beg, end, row, nonum, lab = m.groups()
        if head == u'section': s += 1; ss = 0
        elif head == u'subsection': ss += 1
        elif beg == u'figure': f += 1; env = beg
        elif beg: env = beg; rows, labs = 1, 0
        elif end:
            if end != u'figure':
                assert labs == rows, u"a numbered display without a label of its own, before: %s" % doc[m.start():m.start() + 60]
                n += rows
            env = None
        elif row: rows += int(env == u'align')
        elif nonum: rows -= int(env == u'align')
        elif lab.startswith(u'eq:'):
            assert env in (u'equation', u'align'), lab
            labs += 1; order.append((lab, s, ss))
        elif lab.startswith(u'fig:'): figs[lab] = f
        else: secs[lab] = (s, ss)
    assert len(order) == n
    return dict((lab, (k + 1, s_, ss_)) for k, (lab, s_, ss_) in enumerate(order)), secs, figs

_doc = u"\n".join(OUT)
_n = _audit(_doc)
_EQN, _SECN, _FIGN = _numbering(_doc)
assert sorted(_EQN) == sorted(l_ for l_, _, _ in REG) and len(_EQN) == _n
for _lab, _st, _ev in REG:                                                      # the section typed at the head of an evidence is where the display stands
    _sec = u"§%d" % _EQN[_lab][1] + (u".%d" % _EQN[_lab][2] if _EQN[_lab][2] else u"")
    assert _ev.startswith(_sec + u":"), u"%s is displayed in %s; the registry says %s" % (_lab, _sec, _ev[:10])
def _by_number(t):
    u"""the protocol names every formula, section and figure by the number that the document prints"""
    import re as _re
    _secno = lambda l_: u"%d" % _SECN[l_][0] + (u".%d" % _SECN[l_][1] if _SECN[l_][1] else u"")
    t = _re.sub(r'\[(eq:[A-Za-z0-9]+)\]', lambda m: u"(%d)" % _EQN[m.group(1)][0], t)
    t = _re.sub(r'\[(fig:[A-Za-z0-9]+)\]', lambda m: u"(Fig. %d)" % _FIGN[m.group(1)], t)
    t = _re.sub(r'(?<![A-Za-z0-9_])(eq:[A-Za-z0-9]+)', lambda m: u"(%d)" % _EQN[m.group(1)][0], t)
    t = _re.sub(r'(?<![A-Za-z0-9_])(sec:[A-Za-z0-9]+)', lambda m: u"Sec. " + _secno(m.group(1)), t)
    assert not _re.search(r'(?<![A-Za-z0-9_])(eq|sec|fig):[A-Za-z]', t), t
    return t
print(u"")
print(u"=" * 76)
print(u"  INDEX: %d displays, each closed by something" % _n)
print(u"=" * 76)
_names = {'gen': u'printed by the CAS', 'chk': u'checked identity', 'def': u'definition',
          'num': u'computed here'}
_LIST = [u"   %4s  %-16s %-18s %s" % (u"(%d)" % _EQN[l_][0], l_, _names[s_], _by_number(e_)) for l_, s_, e_ in sorted(REG, key=lambda r_: _EQN[r_[0]][0])]
for _line in _LIST: print(_line)
print(u"   -- %d printed, %d checked, %d definitions, %d numerical" % tuple(sum(1 for _, s_, _ in REG if s_ == k) for k in ('gen', 'chk', 'def', 'num')))

W(u"\\end{document}")

os.makedirs(os.path.dirname(OUTPATH) or '.', exist_ok=True)
open(OUTPATH, 'w', encoding='utf-8').write(u"\n".join(OUT) + u"\n")
print(u"")
PROTO = os.path.splitext(OUTPATH)[0] + '_checks.txt'
open(PROTO, 'w', encoding='utf-8').write(u"\n".join([u"Checks performed by supplement_nu.sage, %s" % datetime.date.today().isoformat(), u""]
                                  + [l_ for k_, _ in HEADS for l_ in [_HEAD[k_]] + [_by_number(t_) for s_, t_ in LOG if s_ == k_]]
                                  + [u"", u"The displayed formulas and what closes each of them: the number in the document, the label in the script, the evidence", u""] + _LIST) + u"\n")
print(u"=" * 76)
print(u"  written: %s   (%d blocks)" % (OUTPATH, len(OUT)))
print(u"  written: %s   (%d lines of checks, %d formulas)" % (PROTO, len(LOG), len(REG)))
print(u"=" * 76)


==> anc/supplement_nu_checks.txt <==
Checks performed by supplement_nu.sage, 2026-11-20

--- §1  from the Lagrangian to the momentum integral ---------------------------
        nothing is computed in this section: its formulas are the starting point, see the list
--- §2  the levels -------------------------------------------------------------
   ok  H is Hermitian: eight real levels
   ok  without the i the pion term is anti-Hermitian and H is not
   ok  tr H = 0: the eight levels sum to zero
   ok  with the second flavour rotated by i gamma^0 gamma^5, H = [[H_D - nu, Delta], [Delta, -(H_D - nu)]], H_D = alpha.p + beta M: the Bogoliubov-de Gennes form, exactly
   ok  det(H - eta) = P(eta)^2,  P = (eta^2 - rho^2 - nu^2 - p^2)^2 - 4 nu^2 (p^2 + M^2)        (7)
   ok  P is even in eta, in p and in nu
   ok  P = [eta^2 - (E+nu)^2 - Delta^2][eta^2 - (E-nu)^2 - Delta^2] with E^2 = p^2 + M^2: the levels are +-sqrt((E +- nu)^2 + Delta^2)   (8)
   ok  Delta = 0: eta = +-(E + nu), +-(E - nu);   nu = 0: eta^2 = p^2 + rho^2 twice                         (9)
   ok  the triangle: l+^2 - l-^2 = 4 M nu,  l+^2 + l-^2 = 2(rho^2 + nu^2),  (2 l+ l-)^2 - (l+^2 + l-^2 - 4M^2)^2 = (4 M Delta)^2     (10) (11)
   ok  the angles at the base, cos(theta_+-) = (M +- nu)/l+-: theta + theta_+ + theta_- = pi     (11)
--- §3  the variable: the sum of the two distances -----------------------------
   ok  E+^2 - E-^2 = 4 nu E,   E+^2 + E-^2 = 2(E^2 + nu^2 + Delta^2)                                   (14)
   ok  (E+ + E-)^2 and (E+ - E-)^2 are the two roots of z^2 - 4(E^2 + nu^2 + Delta^2) z + 16 nu^2 E^2   (15)
   ok  with E^2 = p^2 + M^2:  R^2 - 4(rho^2+nu^2)R + 16 M^2 nu^2 = 4 p^2 (R - 4 nu^2), linear in p^2      (16)
   ok  (l+ + l-)^2 and (l+ - l-)^2 have the sum 4(rho^2+nu^2) and the product 16 M^2 nu^2: they are the roots a, c   (17) (18)
   ok  (R-a)(R-c) = 4 p^2 (R-b) is (15), in the ring of a, c                                          (19) (20)
   ok  (R-a)(R-c) = (R-b)(R - 4 rho^2) - 16 nu^2 Delta^2:  p^2 = R/4 - rho^2 - 4 nu^2 Delta^2/(R - 4 nu^2)    (21)
   ok  (a-b)(b-c) = 16 nu^2 Delta^2  and  a c = 16 M^2 nu^2  by Vieta                                      (22)
   ok  inverted: nu^2 = b/4,  M^2 = ac/(4b),  Delta^2 = (a-b)(b-c)/(4b),  rho^2 = (a+c-b)/4               (24)
--- §4  the reduction: integration by parts ------------------------------------
   ok  free case: E+ = E- = sqrt(p^2 + rho^2), R = 4(p^2 + rho^2), p^2 = (R - 4 rho^2)/4                  (25)
   ok  free case: f = R removes R^2 with 1/32, f = 1 removes R with -rho^2/16; the remainder is the constant -rho^4/8   (26)
   ok  free case: Q dR/Ytilde = d[(R - 2 rho^2) Ytilde/32] - (rho^4/8) dR/Ytilde,  W = 0 at the lower end           (27)
   ok  free case: W(R_Lambda) = Lambda^4/2 + rho^2 Lambda^2/2 + rho^4/16 + O(Lambda^-2);  the survivor gives -(rho^4/4) ln Lambda + (rho^4/4) ln(rho/2) + O(Lambda^-2)   (28) (29)
   ok  R p^2 = P4/[4(R-b)^2]:  sqrt(R) p = Y/[2(R-b)],  Y^2 = R(R-a)(R-b)(R-c)                           (30)
   ok  d(p^2)/dR = 1/4 + 4 kappa/(R-b)^2,  kappa = -Res_b p^2/4 = (a-b)(b-c)/16 = nu^2 Delta^2
   ok  Q = R(R-a)(R-c)/16 + kappa R(R-a)(R-c)/(R-b)^2                                                     (31)
   ok  partial fractions of Q: a cubic polynomial + kappa [b(b-a)(b-c)/(R-b)^2 + (3b^2 - 2b(a+c) + ac)/(R-b)]      (32)
   ok  d(R^m Y)/dR = [2m R^(m-1) P4 + R^m P4']/(2Y);  d[Y/(R-b)^m]/dR = [(R-b)P4' - 2m P4]/[2Y (R-b)^(m+1)],   (33)
   ok  and (R-b)P4' - 2m P4 vanishes at R = b because P4(b) = 0: the pole drops by one per move
   ok  three moves: R^3 -> 1/32, R^2 -> s1, (R-b)^-2 -> s2; the remainder has degree 1 and a simple pole at b
   ok  Q = Y dW/dR + A1 + A2(R-c)/(R-b) + A3(R-b), with the W of (35), as rational functions of R              (36)
   ok  the multiple of f = 1 is 1/32,  s1 = (3b-a-c)/64 = (2 nu^2 - rho^2)/16,  s2 = -(a-b)(b-c)/24 = -(2/3) nu^2 Delta^2   (34)
   ok  A1 + A2 = nu^2 Delta^2 (7nu^2 - 8rho^2)/3,  A2 = (a-b) nu^2 (2nu^2 - 5M^2 - 13Delta^2)/24,  A3 = (2 nu^2 Delta^2 - rho^4/2)/4   (40)
   ok  f is regular at R = a and Y(a) = 0:  W(a) = 0                                                 (41)
   ok  the linear system for (the multiple of f = 1, s1, s2, A1, A2, A3) has rank 6, and its unique solution is the three-move result
   ok  at R = infinity: dR/Y and (R-c)dR/[(R-b)Y] are regular, (R-b)dR/Y has residue -1 on the sheet Y > 0, and Q dR/Y has residue -A3 there   (42)
   ok  at the branch point b, in tau = sqrt(R-b): (R-c)dR/[(R-b)Y] is a double pole with an even coefficient: no residue
   ok  A3 = nu^2 Delta^2/2 - rho^4/8, an identity in the three points                                  (43)
   ok  Byrd and Friedman 258.00 with d = 0: sn^2 u = b(R-a)/[a(R-b)], k^2, alpha^2, g;  R-b = (a-b)/D, (R-c)/(R-b) = (a-c)dn^2/(a-b), R/(R-b) = a cn^2/(a-b), (dR/du)^2 = g^2 Y^2;  R = a at u = 0   (44) (45)
   ok  R -> infinity is sn^2 u1 = 1/alpha^2 = b/a: the pole of the third kind sits on the endpoint            (46)
   ok  in the triangle: k^2 = [(l+ + l-)^2 - 4M^2]/(4 l+ l-) = (1 + cos theta)/2 = cos^2(theta/2), k'^2 = [4M^2 - (l+ - l-)^2]/(4 l+ l-), sin phi_1 = 2nu/(l+ + l-), g = 1/(2 nu sqrt(l+ l-)), omega^2 = [4nu^2 - (l+ - l-)^2]/(4 l+ l-)   (47)
   ok  omega^2 = [1 - cos(theta_- - theta_+)]/2, which is k'^2 with nu in place of M;  in the angles at the base k^2 = sin^2((theta_- + theta_+)/2), omega^2 = sin^2((theta_- - theta_+)/2)   (47)
   ok  on the torus: sn^2 u = 0, 1, 1/k^2, infinity are R = a, 0, c, b, and sn^2 u = b/a is R = infinity: the four half-periods and the two punctures   (48)
   ok  sin phi_1 = 2 nu/(l+ + l-) = (l+ - l-)/(2M): the asymptote of the hyperbola through the apex makes the angle phi_1 with the vertical
   ok  R_Lambda = 4 Lambda^2 + 4 rho^2 + O(Lambda^-2):  t^2 - 4 Lambda^2(t) - (a+c-b) has degree <= -2 in t   (49)
   ok  Y_Lambda^2 = 4 Lambda^2 R_Lambda (R_Lambda - b)^2: the boundary root is explicit                          (49)
   ok  W(R_Lambda) = Lambda^4/2 + rho^2 Lambda^2/2 + C_W + O(Lambda^-2):  W^2 - (...)^2 has degree <= 2 while each has degree 8   (50)
   ok  D_Lambda = (a-b)/(R_Lambda - b) = (a-b)/(4 Lambda^2) + O(Lambda^-4)                                  (51)
   ok  dD/du = -2 alpha^2 sn cn dn, so d[Pi + L ln D]/du = (1 - 2 L alpha^2 sn cn dn)/D
   ok  (2 L alpha^2)^2 (sn cn dn)^2|_{u1} = 1 with L = 1/[g(a-b)]:  Pi(phi_Lambda; alpha^2, k) = -L ln D_Lambda + O(1), that is g(a-b) A3 Pi = -A3 ln D_Lambda + O(1), and this is 2 A3 ln Lambda + O(1) by (51)   (52) (53)
   ok  the three boundary pieces at large Lambda: Lambda^4 from Y/32 alone (1/2); Lambda^2: 3rho^2/4 - nu^2/2 + 4 s1 = rho^2/2; the constant of Y/32, 2 rho^2 s1 and s2 sum to C_W   (57)
   ok  in the physical variables: the constant of Y/32 is 3rho^4/16 + nu^2(2 Delta^2 - M^2)/4;  2 rho^2 s1 = rho^2(2nu^2 - rho^2)/8;  C_W = nu^2 Delta^2/12 + rho^4/16
   ok  the torus of the figures, (M, Delta, nu) = (1, 1.1, 0.7): k^2 = 0.6516, K = 2.0096, K' = 1.7433, u1 = 0.46885 = 0.233 K, cutoff at 0.37121; sn^2 and R at the four half-periods and at the puncture as in (48)
--- §5  the finite part --------------------------------------------------------
   ok  omega^2 = k^2/alpha^2 = (b-c)/(a-c);  1 - omega^2 sin^2 phi_1 = (a-b)(a+b-c)/[a(a-c)] > 0: the new pole is off the path
   ok  csc^2 phi - alpha^2 = alpha^2 (a-b)/(R-a) along the path: the second argument of R_C vanishes as 1/R_Lambda   (60)
   ok  alpha/(2 sqrt((alpha^2-1)(alpha^2-k^2))) = L: the coefficient of the Carlson logarithm is the L of (52)
   ok  16 (alpha^2-1)(alpha^2-k^2)/[(a-b) alpha^2 (alpha^2-omega^2)] = 16/(a+b-c) = 4/(l+ l- + nu^2): the constant of the logarithm   (61)
   ok  along the path Pi(phi; alpha^2, k) + Pi(phi; omega^2, k) = F(phi, k) + 2 L artanh t, t = Y/[R(R-c)]: both sides vanish at R = a, their R-derivatives agree in Q(a,b,c,R); 1 - t^2 = [(a+b-c)R - ab]/[R(R-c)], 0 <= t < 1; 2 A3 artanh t_Lambda = A3 ln[16 Lambda^2/(a+b-c)] + O(Lambda^-2)   (64)
--- §6  the end of the path: what a regularization can change ------------------
   ok  E+ + E- = 2p + rho^2/p + (nu^2 Delta^2 - rho^4/4)/p^3 + O(p^-5), odd in p; the three numbers read off at the puncture, the third equal to 2 A3 of (36)   (65)
   ok  Lambda -> Lambda + eps/Lambda:  Lambda^4/2 -> Lambda^4/2 + 2 eps Lambda^2 + 3 eps^2,  rho^2 Lambda^2/2 -> rho^2 Lambda^2/2 + eps rho^2,  ln Lambda -> ln Lambda + O(Lambda^-2): a cutoff redefined at order 1/Lambda leaves finite terms proportional to 1 and rho^2
   ok  the Gaussian cutoff function exp(-p^2/Lambda^2): the three moments are 1, 1/2 and -gamma_E/2, exactly   (66)
   ok  the bosonized logarithm: (1/2) mu_I^2 Delta^2 - (1/2) rho^4 = 4 A3 at mu_I = 2 nu, as polynomials (the proportion of nu^2 Delta^2 to rho^4 in A3)
   ok  C_W is not in span{1, rho^2, A3}: the four are of rank four;  C_W = -A3/2 + nu^2 Delta^2/3                 (67)
   ok  level by level: E+- = p +- nu + rho^2/(2p) + O(p^-2); the shifts +-nu sum to zero, their squares to 2 nu^2          (68)
--- §6.5-6.7  the potential with the cutoff removed, the vacuum, the medium separation scheme ---
   ok  int_0^Lambda p^2 dp/E_rho^3 = ln(2 Lambda/rho) - 1 + O(Lambda^-2)                                       (69)
   ok  2 A3 = kappa - rho^4/4 with kappa = nu^2 Delta^2: the carriers' logarithms, -(rho^4/4) ln Lambda + kappa ln Lambda, add up to the residue's   (71)
   ok  vacuum gap equation:  A' M0 - B' = (N_c/pi^2) M0^3 [1/2 - ln(2 lambda/M0)]   (72)
   ok  the Delta^2 coefficient of E+ + E- is E/(E^2 - nu^2) = 1/E + nu^2/E^3 + nu^4/[E^3 (E^2 - nu^2)]: two carriers and a convergent remainder
   ok  J(nu, M) = int_0^oo p^2 dp/[E^3 (E^2 - nu^2)] = [1 - (sqrt(M^2 - nu^2)/nu) arcsin(nu/M)]/nu^2: an antiderivative checked by differentiation, then the two limits   (74)
   ok  with J substituted the terms -nu^2 and +nu^2 cancel; at nu = m_pi/2: A' = (N_c/2pi^2)[M0^2 - (2M0^2 - m_pi^2) ln(2 lambda/M0) - m_pi sqrt(4M0^2 - m_pi^2) arcsin(m_pi/2M0)], and (72) gives B' = (N_c/2pi^2) M0 m_pi [m_pi ln(2 lambda/M0) - sqrt(4M0^2 - m_pi^2) arcsin(m_pi/2M0)]: polynomial identities   (74)
   ok  the three subtracted terms of the scheme are 2p + rho^2/p + 2 A3/p^3 + O(p^-5), as (65): the integrand of its remainder is O(p^-3)   (75)
   ok  I_q = [Lambda E_sLambda - M_s^2 arsinh(Lambda/M_s)]/2 and I_ln = arsinh(Lambda/M_s) - Lambda/E_sLambda, and (28) at the mass M_s: three antiderivatives, by differentiation   (76)
   ok  (63) minus the three integrals of the subtracted terms: Lambda^4, Lambda^2 and ln Lambda cancel, and R_s = C + 2 A3 ln(M_s/2) - M_s^4/16 - Mtilde M_s^2/4 - (Mtilde^2 - 4 kappa)/4   (77)
   ok  Omega_MSS - Omega_infinity = m0^2/(4G) + (N_c/pi^2)[M_s^2 I_q + (M_s^4/4) I_ln + M_s^4/16], free of the state, with I_q, I_ln and C as free symbols   (78)
   ok  with the sharp cutoff: lambda = [(Lambda + E_sLambda)/2] exp(1 - Lambda/E_sLambda), A' = 1/(2G) - (N_c/pi^2)[Lambda^3/E_sLambda + M_s^2/2]; lambda = Lambda[1 + 3M_s^2/(4 Lambda^2) + ...], A' -> 1/(2G) - N_c Lambda^2/pi^2   (79)
   ok  at M_0 = M_s the vacuum conditions read (M_0 - m0)/(2G) = (2N_c/pi^2) M_0 I_q, f_pi^2 = (N_c M_0^2/2pi^2) I_ln, 1/(4G) = (N_c/pi^2)[I_q + nu^2 I_ln + nu^4 J]; the first is the gap equation of the sharp cutoff   (80)
   ok  (80) in numbers, for the cutoff model of §7.5: the scheme has its vacuum mass (difference 3.4e-32) and its f_pi (1.2e-32), and obeys the third condition (0.0); its onset is at mu_I = 131.073 MeV against 131.477 MeV with the cutoff kept
   ok  numbers of the reference: the scheme has its vacuum mass at 302.446 MeV, the gap equation of the sharp cutoff with the same G, m0, Lambda at 302.4453 MeV; half a unit in the last digit of G and Lambda moves the latter from 299.99 to 304.9 MeV, and the subtraction mass 303.5 MeV is inside
   ok  numbers of the reference, cutoff kept: the onset is at mu_I = 131.732 MeV, the pion mass 131.7 MeV of the reference; in the scheme it is at 131.239 MeV. The onset formula against (58) for the cutoff model of §7.5: -1.4e-33
   ok  side by side: (70) returns its three inputs; the scheme for the numbers of the reference has (M0, f_pi, onset) = (302.45, 92.31, 131.24) MeV, the scheme for the cutoff model of §7.5 (303.62, 92.42, 131.07) MeV against (303.62, 92.42, 131.48) MeV with the cutoff kept   [numbers of §6.7]
--- §7  the derivatives and the gap equations ----------------------------------
   ok  d a = 2(l+ + l-)(dl+ + dl-), d c = 2(l+ - l-)(dl+ - dl-) with dl+, dl- from the two sides; they agree with implicit differentiation of the quadratic of (18)   (81)
   ok  d ln k^2, d ln omega^2, d ln sin^2 phi_1, d ln g, d ln(a + b - c): sums of +-1/(point or difference), one per factor   (82)
   ok  dF/dk, dE/dk, dPi/dk, dPi/d(omega^2): each an identity between integrands plus the derivative of a boundary function, in the ring of (sin, cos, Delta_phi) with the two relations   (83)
   ok  the three numbers from (M0, f_pi, m_pi) = (303.5, 92.4, 131.7) MeV: lambda = 759.0755 MeV, A' = -0.02942506 GeV^2, B' = 0.0005007265 GeV^3   (85)
   ok  (70) is not bounded below: on the axis nu = Delta = 0, with the numbers of (85), it has a local minimum at the vacuum mass and a maximum at M = 783.9 MeV, and it is below its vacuum value beyond M = 960.9 MeV (2 lambda = 1518.2 MeV)
   ok  the rules of §7.1-§7.3 assembled: dC/dM, dC/dDelta and dC/dnu from (81), (82) and (83), with nothing differentiated numerically, against numerical differentiation of (62) at two states, nu > M and nu < M: at most 2.3e-31   (81) (82) (83)
   ok  the model with the sharp cutoff kept: (G, m0, Lambda) = (4.780 GeV^-2, 4.74 MeV, 659.4 MeV) has the vacuum mass 303.622 MeV and the onset at mu_I = 131.477 MeV
   ok  the gap equations on the grid of the figure of §7.5: 33 points for each model from the closed forms, every solution a local minimum; at mu_I = 4 m_pi (M, Delta) = (20.815, 315.26) MeV with the cutoff removed and (24.616, 342.04) MeV with the cutoff kept   (Fig. 4)
   ok  along the axis with the cutoff removed: a right angle at the apex (nu^2 + Delta^2 = M^2, k^2 = 1/2) at mu_I = 1.1722 m_pi, where sin^2(theta_-/2) = 0.2152; a right angle at the base (nu = M, sin^2(theta_-/2) = 1/2) at mu_I = 1.666 m_pi = 219.41 MeV, where (M, Delta) = (109.7, 280.2) MeV and k^2 = 0.8937; k^2 = sin^2((theta_- + theta_+)/2) at four states; both curves grow monotonically on the grid of the figure in both models
   ok  figures written: triangle_nu.pdf, conics_nu.pdf, torus_nu.pdf, state_nu.pdf
--- §8  more than one pair: where the closed form stops ------------------------
   ok  in (3) the terms of p, M and Delta are Hermitian, of unit square and anticommute; tau_3 commutes with the first two and anticommutes with the third: (Delta, nu) is a pair
   ok  gamma^5 tau_3 is Hermitian, of unit square, commutes with the terms of p and Delta and with tau_3, and anticommutes with the term of M: (M, nu_5) is a second pair, and p is left alone   (87)
   ok  det(r^2 - B^T B) = r^2 prod_j(r^2 - nu_j^2) [1 - E_p^2/r^2 - sum_j Delta_j^2/(r^2 - nu_j^2)] for one, two and three pairs: the second equation of (86)   (86)
   ok  one pair: with R = 4 r^2 the second equation of (86) is (15), and r_1,2 = (E+ +- E-)/2 are its roots, so that +-r1 +-r2 are +-E+-   (86)
   ok  one, two and three pairs: in 2n + 2 anticommuting matrices the terms Gamma_a anticommute, the charges N_j commute, each charge anticommutes with its own term only, and the 2n + 1 matrices Gamma_a and g_j = i N_j Gamma_j anticommute, with -N_j = i g_j Gamma_j   (86)
   ok  det(H - eta) is the product over the sums +-r1 +-r2, and over +-r1 +-r2 +-r3, each once, for one and for two pairs, r_k^2 the roots of (86): identities in Q(i)[eta, E, Delta_j, nu_j]; the four sums with one product of the signs are the zeros of eta^4 - 2 e1 eta^2 -+ 8 r1 r2 r3 eta + e1^2 - 4 e2   (86)
   ok  a condensate without a potential adds its Delta_j^2 to E_p^2; a potential without a condensate leaves the root r^2 = nu_j^2 and the equation of the others   (86)
   ok  det(H - nu_5 gamma^5 tau_3 - eta) = [eta^4 - 2 e1 eta^2 + e1^2 - 4 e2]^2 - 64 e3 eta^2 with the e_k of the text: an identity in Q(i)[eta, p, M, Delta, nu, nu_5]   (87)
   ok  e1, e2, e3 are the coefficients of the second equation of (86) with p in place of E_p and the pairs (Delta, nu), (M, nu_5): the sum, the sum of the products in pairs and the product of the three r_k^2   (87)
   ok  the right side is the product of eta^4 - 2 a eta^2 -+ b eta + c with a = e1, b = 8 p nu nu_5, c = e1^2 - 4 e2 = a^2 - 4p^2(nu^2 + nu_5^2) - 4M^2 nu^2 - 4Delta^2 nu_5^2 - 4nu^2 nu_5^2, as in Eqs. (21), (22) of arXiv:1812.00772; at nu_5 = 0 it is (7)   (87)
   ok  one, two and three pairs: 4 p^2 prod_j(R - b_j) is a monic polynomial of degree n + 1 in R = 4 r^2; d(p^2)/dR = 1/4 + sum_j b_j Delta_j^2/(R - b_j)^2 > 0; its values at the origin and at the poles have alternating signs, so the zeros a_k and the poles b_j interlace; Y^2 = 4 p^2 R prod_j(R - b_j)^2   (88)
   ok  the derivative of W = p sqrt(R) (16 p^2 + 10 rho^2 - R)/48: p^2 sqrt(R) dp = dW + [q(R) + sum_j d_j/(R - b_j)] dR/Y, q of degree n with the leading coefficient A3 = kappa/2 - rho^4/8, kappa = sum_j nu_j^2 Delta_j^2, and the stated d_j, as rational functions of R   (89)
   ok  one pair: W is (35) with s1 = (2 nu^2 - rho^2)/16, s2 = -(2/3) nu^2 Delta^2; q = A1 + A2 + A3 (R - b) and d_1 = A2 (b - c) with the values of (40): (89) is (36)   (89)
   ok  without a mass outside the pairs (M = 0 in (88)) the bracket of (89) vanishes at R = 0, for one, two and three pairs   (89)
   ok  on the path sqrt(R)/p = 2 + rho^2/p^2 + 2 A3/p^4 + O(p^-6) and W/p^4 = 1/2 + rho^2/(2 p^2) + (kappa/12 + rho^4/16)/p^4 + O(p^-6)   (90)
   ok  at rational parameters, n = 1, 2, 3: Y^2 has 2n + 2 distinct real roots, genus n; with M = 0 the root R = 0 is double and the rest are 2n distinct real roots, genus n - 1 (for two pairs, the case of (87), a quartic: genus one)   (88)
   ok  genus two: the map from the parameters to the three absolute invariants of the sextic has rank three at a rational point, for two pairs with a mass and for three pairs without one: the family is a generic curve of genus two
   ok  numbers: two pairs with a mass, M = 1, (Delta_j, nu_j) = (1.1, 0.7), (0.8, 1.6): the zeros and the poles interlace; at Lambda = 2 the integral of p^2 sqrt(R) minus W minus the five integrals of (89) is -2.0e-30   (89)
   ok  numbers: the levels of the linear form of 2n + 2 anticommuting matrices with E = 1.2 and the pairs (1.1, 0.7), (0.8, 1.6) (and (0.5, 2.3)) against the sums of the singular values of B with all signs, 8 and 16 of them: the largest difference is 5.5e-30   (86)
--- §9.1  the three degenerate limits ------------------------------------------
   ok  Delta = 0 (c = b): A1 + A2 = 0 and s2 = 0, C_W = a^2/256, A3 = -a^2/128: with a = 4M^2, C = M^4/16 - (M^4/8) ln(4/M^2), the free case at the mass M, independent of nu   (91)
   ok  k = 1, s = sin(phi): F = artanh(s), E = s, Pi(phi; m^2, 1) = [artanh(s) - m artanh(m s)]/(1 - m^2), by differentiation
   ok  M = 0 (c = 0): A1 = b A3, so the artanh(sin phi_1) terms cancel; the Pi term leaves A3 ln[(a+b)/(a-b)], and with A3 ln[16/(a+b)] the logarithm is A3 ln[16/(a-b)]
   ok  M = 0: C = nu^4/6 - nu^2 Delta^2 + Delta^4/16 + [(4 nu^2 Delta^2 - Delta^4)/8] ln(4/Delta^2)                    (93)
   ok  M = 0 directly: the antiderivative checked by differentiation, the lower limits cancel, and at large Lambda the integral is Lambda^4/2 + Delta^2 Lambda^2/2 + 2 A3 ln Lambda + the same finite part   (93)
   ok  around M = 0 at fixed rho: the M^2 coefficient of the integral is (nu/2) int_0^Lambda p (1/E+ - 1/E-) dp = -nu^2 [ln(2 Lambda/rho) - 1] + O(Lambda^-2), with no power of nu beyond the second   (94)
   ok  around M = 0 at fixed rho: int_0^oo (1/E- - 1/E+) dp/p = (1/r) ln[(r + nu)/(r - nu)] = (2/r) arsinh(nu/rho) with r = sqrt(nu^2 + rho^2), int_0^oo (1/E+^3 + 1/E-^3) dp = 2/rho^2; the M^4 coefficient is Q/2   (94)
        nu -> 0: (C - free)/nu^2 = 0.0285303906 at nu = 1e-3 and 0.0285303038 at nu = 1e-5;  Delta = 1e-8: -5.35e-18;  M = 1e-8: -1.61e-17
   ok  nu -> 0: C - [rho^4/16 + (rho^4/4) ln(rho/2)] = O(nu^2), ratio to nu^2 stable; Delta = 1e-8 and M = 1e-8 reproduce (91) and (93)
   ok  Delta -> 0 at nu > M, at (M, nu) = (0.4, 0.9): the closed form goes to the free case plus the Fermi sea nu p_F^3/6 - M^2 nu p_F/4 + (M^4/4) ln[(nu + p_F)/M], p_F^2 = nu^2 - M^2 (the sea by its derivative and by quadrature); at Delta = 1e-8 the difference is 1.3e-15, and the coefficient of Delta^2 ln(1/Delta) is nu p_F to 1.0e-12   (92)
        around M = 0, (rho, nu) = (0.3, 0.16) and (0.25, 0.4): relative difference of the M^2 coefficient 1.1e-14, 1.5e-13; of the M^4 coefficient -4.6e-9, -2.1e-8
   ok  around M = 0 at fixed rho: the coefficients of M^2 and M^4 extracted from (62) at two points agree with (94) (three-point extrapolation in M^2)
--- §9.2  the non-relativistic corner ------------------------------------------
   ok  M -> infinity at fixed mu = nu - M and Delta, series in 1/M over Q(mu, l_-): k^2 and omega^2 tend to (1 + mu/l_-)/2, and cos^2 phi_1 = (l_- - mu)/M + O(M^-2)   (95)
   ok  Pi(phi; k^2, k) = [E(phi, k) - k^2 sin(phi) cos(phi)/Delta_phi]/(1 - k^2), by differentiation modulo sin^2 + cos^2 = 1 and Delta_phi^2 = 1 - k^2 sin^2; at phi = pi/2 it is E(k)/(1 - k^2)   (95)
   ok  d^2 (E+ + E-)/dM dnu = (M/E_p) Delta^2 (1/E+^3 - 1/E-^3), in the ring of the two levels with dE_p/dM = M/E_p; the three divergent terms of (55) have no mixed derivative   (95)
   ok  the integral I_5 of Marini, Pistolesi and Strinati: closed form in K and E minus quadrature at x0 = 0.7: 0 to 50 digits; -d^2 C/dM dnu from (62) against the convergent integral at (M, Delta, nu) = (0.3, 0.2, 0.5): relative difference 0 to 50 digits; the integral over (2M)^(3/2) Delta^(1/2) I_5(x0), minus one, at M = 10^2 and 10^4 with Delta = 1, nu - M = 0.7: 0.0047 and 4.9e-5   (95)
--- §9.3  the numerical tests --------------------------------------------------
   ok  the scheme by its definition (quadrature) minus (70) with the three numbers of (79) minus Omega_s, at five states: at most 1.6e-29; lambda = 758.7456 MeV, A' = -0.02929782, B' = 0.0004979079, Omega_s = 0.005291611
        (54) at Lambda = 2: quadrature minus right side :  -4.73e-30   (threshold 10^-25)
        (64) at Lambda = 2: quadrature minus right side :  -4.73e-30   (threshold 10^-25)
        (64) at Lambda = 10: quadrature minus right side :  1.62e-27   (threshold 10^-25)
        (65) at p = 100: [p^2 (E+ + E-) - 2 p^3 - rho^2 p - 2 A3/p] p^3 minus the p^-5 coefficient :  -1.79e-9   (threshold 10^-6)
        (65) at p = 200: [p^2 (E+ + E-) - 2 p^3 - rho^2 p - 2 A3/p] p^3 minus the p^-5 coefficient :  -4.48e-10   (threshold 10^-6)
        (63) at Lambda = 10^2: the right side of (54) minus the three divergences minus C of (62), times Lambda^2 :  -0.000412   (threshold 1)
        (63) at Lambda = 10^3: the right side of (54) minus the three divergences minus C of (62), times Lambda^2 :  -0.000412   (threshold 1)
        (63) at Lambda = 10^4: the right side of (54) minus the three divergences minus C of (62), times Lambda^2 :  -0.000412   (threshold 1)
        the connection formula of Sec. 5 at phi = 0.7: left minus right :  0.0   (threshold 10^-25)
        (71) at lambda = 2: carriers plus quadrature, minus [C + 2 A3 ln(lambda)] :  2.96e-29   (threshold 10^-20)
        the proper-time kernel of Sec. 6: int_0^inf x chi dx + 1/4 :  0.0   (threshold 10^-12)
        proper time on the energies, I(nu) - I(0) fitted to a Lambda^2 term, a ln(Lambda) term and a constant at Lambda = 8, 16, 32: the coefficient of Lambda^2 plus nu^2/2 :  -6.17e-9   (threshold 10^-6)
        the same fit: the coefficient of ln(Lambda) minus nu^2 Delta^2, the medium part of 2 A3 :  8.56e-6   (threshold 10^-4)
        the state with the cutoff removed at mu_I/m_pi = 2: twenty digits against thirty, the largest relative difference of M, Delta, n_I :  1.19e-15   (threshold 10^-10)
   ok  the tests with a threshold are at (M, Delta, nu) = (0.3, 0.2, 0.5): the identity at Lambda = 2, the puncture series, the finite part, the connection formula, (71), the proper-time coefficients; the last of them is at a state of §7.5
   ok  the states of §7.5 in the gap equations written as momentum integrals, by quadrature, with no reduction and no elliptic function: at mu_I = 2 m_pi and 4 m_pi, for both models, at the state of the closed form the gradient by quadrature and the gradient of the closed form differ by what moves the solution by at most 1.9e-26 MeV in M and Delta, and the isospin density by quadrature agrees with the closed form to all twenty digits
   ok  one space dimension: with the measure dp the series 2p + rho^2/p + 2A3/p^3 leaves the divergences Lambda^2 and rho^2 ln(Lambda); the state enters the divergent part through rho^2 alone
   ok  two space dimensions: p dp = E dE, and int E sqrt((E +- nu)^2 + Delta^2) dE = (1/3)[u^2 + Delta^2]^(3/2) -+ nu [u sqrt(u^2 + Delta^2) + Delta^2 arsinh(u/Delta)]/2, u = E +- nu: elementary
   ok  three space dimensions: the coefficient 2A3 = nu^2 Delta^2 - rho^4/4 of ln(Lambda) is not a constant times rho^2

The displayed formulas and what closes each of them: the number in the document, the label in the script, the evidence

    (1)  eq:lagx          definition         §1: the Lagrangian
    (2)  eq:potsx         definition         §1: the potential per quark
    (3)  eq:Hmf           definition         §1: the single-particle Hamiltonian of the mean field
    (4)  eq:Omegadet      definition         §1: the standard one-loop potential, written with the determinant
    (5)  eq:OmegaT        definition         §1: the Matsubara sum done; the standard form
    (6)  eq:OmegaT0       checked identity   §1: (5) at T = 0; the angular integral is elementary because the levels depend on |p| only (§2)
    (7)  eq:detfac        checked identity   §2: det(H - eta) = P^2, an identity in the ring of the eight-by-eight matrix over Q(i)
    (8)  eq:levels        checked identity   §2: P factorized in the ring with E^2 = p^2 + M^2
    (9)  eq:limits        checked identity   §2: (8) at Delta = 0 and at nu = 0, in the same ring
   (10)  eq:triangle      definition         §2: the two levels at p = 0, the sides l+ and l- of the triangle; l+^2 - l-^2 = 4 M nu and l+^2 + l-^2 = 2(rho^2 + nu^2) checked
   (11)  eq:theta         checked identity   §2: the law of cosines defines theta; twice the area, 2 M Delta = l+ l- sin(theta), is an identity in the ring of the two sides; the angles at the base in the same ring
   (12)  eq:Omegax        checked identity   §2: (6) with the eight levels of (8)
   (13)  eq:Rdef          definition         §3: the new variable R, the square of the integrand
   (14)  eq:twoid         checked identity   §3.1: the difference and the sum of the squares of the two levels, in the ring where E+, E- are generators
   (15)  eq:Rquad         checked identity   §3.1: (E+ + E-)^2 and (E+ - E-)^2 both satisfy the quadratic, in the same ring
   (16)  eq:split2        checked identity   §3.2: (15) with E^2 = p^2 + M^2, regrouped in powers of p^2
   (17)  eq:abc           checked identity   §3.2: (l+ + l-)^2 and (l+ - l-)^2 are the roots of the quadratic on the left of (16), in the ring of the triangle; b is a definition
   (18)  eq:asumprod      checked identity   §3.2: Vieta, in the ring with a, c as generators subject only to a+c and ac
   (19)  eq:Rfactx        checked identity   §3.2: (16) with (R-a)(R-c) inserted, in the same ring
   (20)  eq:p2x           checked identity   §3.2: (19) solved for p^2
   (21)  eq:pfrac         checked identity   §3.2: (R-a)(R-c) divided by (R-b) with remainder, in the ring of a, c
   (22)  eq:erootsx       checked identity   §3.3: ac and (a-b)(b-c) with Vieta's values, in the ring of a, c
   (23)  eq:orderx        checked identity   §3.3: the signs of (22): b lies between the roots, 0 below both
   (24)  eq:inverse       checked identity   §3.3: (22) inverted, in the same ring
   (25)  eq:free1         checked identity   §4.1: at nu = 0 the two levels coincide and R = 4(p^2 + rho^2)
   (26)  eq:freemoves     checked identity   §4.1: each coefficient the ratio of two coefficients; the remainder after each move
   (27)  eq:free2         checked identity   §4.1: the identity of rational functions; f polynomial, so W vanishes at the branch point
   (28)  eq:free3         checked identity   §4.1: the Laurent expansion of W(R_Lambda) in 1/Lambda, and of the logarithm
   (29)  eq:freewhence    checked identity   §4.1: the two rows are the two expansions of (28); the column sums are read off
   (30)  eq:psqrtR        checked identity   §4.2: R p^2 = P_4/[4(R-b)^2] from (20), in the field of the three points; Y is defined here
   (31)  eq:Qx            checked identity   §4.2: Q = R(R-a)(R-c)(dp^2/dR)/4 with the partial fractions of dp^2/dR; kappa by the dictionary
   (32)  eq:Qpf           checked identity   §4.2: the partial fractions of Q, each coefficient a Laurent coefficient at the pole
   (33)  eq:recurx        checked identity   §4.3: both lines as identities in the ring of (R, Y) with Y^2 = P4 and Y' = P4'/(2Y); the divisibility by (R-b) checked
   (34)  eq:threemoves    checked identity   §4.4: each move's coefficient is the ratio of two Laurent coefficients; the three values as stated, in the ring of the three points and by the dictionary
   (35)  eq:Wdef          definition         §4.4: the boundary term, the sum of the three algebraic terms
   (36)  eq:remx          checked identity   §4.4: Q - Y dW/dR - [A1 + A2(R-c)/(R-b) + A3(R-b)] = 0 as rational functions of R; the six numbers also the unique solution of a rank-6 linear system
   (37)  eq:Acoef         printed by the CAS §4.4: the coefficient of the first kind, the constant of the remainder, printed
   (38)  eq:Ccoef         printed by the CAS §4.4: the coefficient of the second kind, of (R-c)/(R-b) in the remainder, printed
   (39)  eq:Bcoef         printed by the CAS §4.4: the coefficient of the third kind, of (R-b) in the remainder, printed; it is the residue of (43)
   (40)  eq:ABCphys       checked identity   §4.4: the three combinations by the dictionary (24), as identities in the three points
   (41)  eq:lowerx        checked identity   §4.4: (36) integrated; f regular at a and Y(a) = 0
   (42)  eq:kinds         checked identity   §4.5: the orders and residues at R = infinity computed in the local parameter 1/R; at the branch point b the series in sqrt(R-b) is even: no residue
   (43)  eq:residue       checked identity   §4.5: A3 equals the stated combination by the dictionary; Q dR/Y has the residue -A3 at R = infinity on the sheet Y > 0, computed in 1/R, and the opposite one on the other sheet
   (44)  eq:legsub        definition         §4.6: the substitution of Byrd and Friedman 258.00 for a > b > c > d with d = 0, R >= a; its consequences are checked in the ring where g is a generator
   (45)  eq:legcons       checked identity   §4.6: the four relations as identities in the ring of (a, b, g) with c = a - 4/(g^2 b), with D = 1 - alpha^2 sn^2 u the variable
   (46)  eq:legdict       checked identity   §4.6: (45) and the definitions of F, E, Pi in the variable u; the endpoint sn^2 u1 = 1/alpha^2 an identity
   (47)  eq:tridict       checked identity   §4.6: the Legendre data with a = (l+ + l-)^2, c = (l+ - l-)^2, b = 4 nu^2, reduced in the ring of the triangle; the modulus through the law of cosines (11), omega through the angles at the base
   (48)  eq:halfperiods   checked identity   §4.7: R at sn^2 u = 0, 1, 1/k^2 and infinity by (45), in the ring of (a, b, g); the values of sn^2 at the half-periods are the standard ones, confirmed numerically where the figure is drawn
   (49)  eq:RLam          checked identity   §4.8: R_Lambda is (13) at p = Lambda; the degree of t^2 - 4 Lambda^2(t) - 4 rho^2 at t = infinity, Lambda^2(t) from (20); Y_Lambda from (30)
   (50)  eq:WLam          checked identity   §4.8: W^2 and (Lambda^4/2 + rho^2 Lambda^2/2 + C_W)^2 are rational in t, of degree 8, and differ at degree <= 2
   (51)  eq:DnLam         checked identity   §4.8: degree of D_Lambda - (a-b)/(4 Lambda^2) at t = infinity
   (52)  eq:Pilog         checked identity   §4.8: dD/du = -2 alpha^2 sn cn dn by the Jacobi derivation, and (2 L alpha^2)^2 (sn cn dn)^2 = 1 at sn^2 = 1/alpha^2, an identity in (a, b, g)
   (53)  eq:lograte       checked identity   §4.8: (52) and (51)
   (54)  eq:identity      checked identity   §4.9: (31), (41) and (46) assembled; nothing new is computed; §9.3 evaluates both sides at one point
   (55)  eq:asymp         checked identity   §4.9: (54) with (50) and (53) inserted; F and E at phi_Lambda differ from their limits by O(Lambda^-2)
   (56)  eq:six           checked identity   §4.10: (54) with (35) written out; nothing new
   (57)  eq:whence        checked identity   §4.10: each boundary piece expanded as a Laurent series in 1/sqrt(R_Lambda) and re-expanded in Lambda with (49); every entry by the dictionary; the column sums are 1/2, rho^2/2 and C_W
   (58)  eq:OmegaLam      checked identity   §4.11: (12) at the cutoff with (56) inserted; nothing new
   (59)  eq:OmegaAsym     checked identity   §4.11: (58) with the column sums of (57)
   (60)  eq:degen         checked identity   §5.1: csc^2 phi - alpha^2 = alpha^2 (a-b)/(R-a) as rational functions of R over the ring of (a, b, g)
   (61)  eq:logconst      checked identity   §5.1: 4 L^2 (alpha^2-1)(alpha^2-k^2) = alpha^2 and the argument of the logarithm, identities in (a, b, g); a+b-c = 4(l+ l- + nu^2) in the triangle
   (62)  eq:Cfin          checked identity   §5.2: (54) at Lambda -> infinity with (50), the connection formula at the endpoint and (61); the limit is evaluated numerically against the exact identity in §9.3
   (63)  eq:asympC        checked identity   §5.2: (55) with the finite part written out
   (64)  eq:identlog      checked identity   §5.2: the connection formula along the path, by differentiation in Q(a, b, c, R); (54) with g(a-b)L = 1; quadrature at Lambda = 2 and 10 in §9.3
   (65)  eq:puncture      checked identity   §6.2: the two explicit levels as Laurent series in 1/p; their sum is odd in p and its three leading coefficients are 2, rho^2 and nu^2 Delta^2 - rho^4/4 = 2 A3
   (66)  eq:window        checked identity   §6.2: the three moments of the Gaussian cutoff function, integrated in closed form by the CAS; the third after one integration by parts
   (67)  eq:polspan       checked identity   §6.3: the monomial vectors of 1, rho^2, A3 and C_W in (M, Delta, nu) have rank four; C_W + A3/2 = nu^2 Delta^2/3 as polynomials
   (68)  eq:energyreg     checked identity   §6.4: the two levels as Laurent series in 1/p, to the order shown; the coefficient of the proper-time kernel is confirmed numerically in §9.3
   (69)  eq:carriers      checked identity   §6.5: the second carrier's integral to Lambda as a series in 1/Lambda; the first is (28)
   (70)  eq:Omclass       definition         §6.5: the potential with the cutoff removed; A', B', lambda are its three numbers
   (71)  eq:Fclass        checked identity   §6.5: the logarithms of the two carriers add up to 2 A3 ln Lambda by (43); the rest is the definition of the remainder
   (72)  eq:gapvac        checked identity   §6.6: the derivative of (70) at nu = Delta = 0, where the remainder vanishes
   (73)  eq:fpivac        definition         §6.6: f_pi^2 with the cutoff removed, the second carrier's integral at the same scale
   (74)  eq:thouless      checked identity   §6.6: the Delta^2 coefficient of the integrand split into the two carriers and a remainder; J by an antiderivative checked by differentiation; with J substituted, A' and, by (72), B' as polynomial identities in the logarithm and the arcsine term
   (75)  eq:mss           definition         §6.7: the potential of the scheme, transcribed from Eq. (2.28) of Avancini et al., Phys. Rev. D 100, 116002 (2019), into the notation of this document
   (76)  eq:mssI          checked identity   §6.7: the two vacuum integrals with the cutoff: antiderivatives checked by differentiation, both zero at Lambda = 0
   (77)  eq:mssR          checked identity   §6.7: the subtracted terms have the three leading terms of (65) (Laurent series), so the remainder converges; (63) minus their three integrals, expanded as series in 1/Lambda: the powers and the logarithm cancel as polynomial identities
   (78)  eq:mssmap        checked identity   §6.7: (75) with (77), minus (70) with the three numbers, is the stated constant: a polynomial identity in which C, I_q and I_ln are free symbols
   (79)  eq:mssclosed     checked identity   §6.7: (78) with (76); arsinh x = ln(x + sqrt(1 + x^2)) by differentiation, the rest by simplification; the two limits as series in 1/Lambda
   (80)  eq:mssvac        checked identity   §6.7: (72) and (74) at M_0 = M_s with (78), polynomial identities; the first is the M-derivative of (58) at nu = Delta = 0, by differentiating (28)
   (81)  eq:dpoints       checked identity   §7.1: the sides differentiated from their squares; the result compared with implicit differentiation of the quadratic of (18), in the ring of the triangle
   (82)  eq:dleg          checked identity   §7.2: the logarithmic derivatives of (44), (61), g and the argument a + b - c of the logarithm of (62) with respect to each of the three points, as rational functions
   (83)  eq:dFEP          checked identity   §7.3: the four parameter derivatives, each as an identity between the integrands of F, E, Pi and d/dphi of the boundary function, verified modulo sin^2 + cos^2 = 1 and Delta_phi^2 = 1 - k^2 sin^2; the boundary functions vanish at phi = 0
   (84)  eq:thermo        definition         §7.4: the gap equations and the isospin density; the derivatives are the partial ones at the local minimum
   (85)  eq:classnum      computed here      §7.5: the three vacuum conditions solved in closed form in this script, mpmath at 30 digits
   (86)  eq:pairlaw       checked identity   §8.1: the secular determinant of B^T B for one, two and three pairs; one pair against (15); the determinant of the linear form over Q(i) for one and two pairs, its levels in numbers for two and three
   (87)  eq:twopairs      checked identity   §8.1: the determinant of the eight-by-eight matrix with nu_5, an identity over Q(i); the e_k from (86); the two quartics; nu_5 = 0
   (88)  eq:curve         checked identity   §8.2: (86) solved for p^2; the polynomial, its signs at the origin and at the poles, and Y^2, for one, two and three pairs; distinct real roots at rational parameters
   (89)  eq:survn         checked identity   §8.3: an identity between rational functions of R for one, two and three pairs; (35) and (36) for one pair; two pairs against a quadrature
   (90)  eq:endn          checked identity   §8.3: power series in 1/p^2 along the path, for one, two and three pairs
   (91)  eq:delta0        checked identity   §9.1: A1 + A2 and s2 vanish at c = b, and C_W, A3 there are those of the free case at the mass M
   (92)  eq:delta0F       checked identity   §9.1: the Fermi sea by its derivative with respect to nu, in a rational parametrization, and by quadrature; (62) against it numerically at small Delta, with the coefficient nu p_F of Delta^2 ln(1/Delta)
   (93)  eq:M0            checked identity   §9.1: at c = 0 the three functions are elementary (antiderivatives checked by differentiation), A1 = b A3, and the closed form reduces to the stated polynomial and logarithm; the same finite part from the elementary integral, expanded in 1/Lambda
   (94)  eq:nearM0        checked identity   §9.1: d/d(M^2) at fixed rho written through E_p in the ring of the two levels; the two coefficients as elementary integrals (antiderivatives checked by differentiation, limits by series); compared with (62) numerically at two points
   (95)  eq:nonrel        checked identity   §9.2: the Legendre data as series in 1/M, exactly; Pi at the parameter k^2 by differentiation; the mixed derivative of the integrand in the ring of the two levels; the closed form against the convergent integral, and the limit against the integral I_5 of the reference, mpmath at 50 digits


==> anc/supplement_nu_figs.py <==
# -*- coding: utf-8 -*-
# ============================================================================
#  SUPPLEMENT_NU_FIGS.PY -- the geometric figures of the Supplemental Material
#  with one isospin chemical potential.  Plain Python, imported by
#  supplement_nu.sage, which computes every number drawn here from the objects
#  it has verified and passes them in as floats.
#
#     triangle(path, M, D, nu, Ep)          Fig. "triangle": the two levels as two distances; the triangle
#     conics(path, M, D, nu)                Fig. "conics":   the three points a, b, c on the base line
#     torus(path, K, Kp, u1, uL)            Fig. "torus":    the rectangle of periods and the torus
#     state_axis(path, frames, xs, ...)     Fig. "state":    the triangle with two of its angles at four mu_I; M, Delta, n_I and the two angles along the axis
#     style()                               the common look
#
#  The look is that of an old journal figure, black ink and two inks; the roles of the colours are listed where
#  they are defined (INK, MUTE, CE, CN below).
#
#  Each function writes path + '.pdf' and path + '.png'.  The PDF carries no date, so that the same numbers give the same file.
# ============================================================================
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Arc
from matplotlib.colors import LightSource

# The look of an old journal figure: black ink, and two inks for two families.
#   black - the figure at p = 0 (the triangle, its ellipse, punctures) and every label;
#   grey  - axes, guides;
#   blue  - what stands on the point E_p at a running momentum: the running levels; also the one accent of a figure
#           that has no families (a second curve, a mark);
#   red   - what stands on the point nu: the hyperbola through the apex;
#           always dashed as well, so that the two families can be told apart without colour.
INK, MUTE = '#000000', '#555555'
CE, CN = '#1d3f8f', '#b3261e'
DN = (0, (4.5, 2.2))                             # the dashes of the family of nu
PAPER = '#f3f4f5'


def style():
    u"""the common look of all figures: Computer Modern, as the text they sit in"""
    plt.rcParams.update({'font.family': 'serif', 'font.serif': ['cmr10', 'DejaVu Serif'], 'mathtext.fontset': 'cm',
                         'font.size': 9, 'axes.linewidth': 0.6, 'axes.unicode_minus': False,
                         'axes.formatter.use_mathtext': True})


def _save(fig, path):
    fig.savefig(path + '.pdf', dpi=400, metadata={'CreationDate': None})                         # dpi: for the one rasterized surface
    fig.savefig(path + '.png', dpi=200); plt.close(fig)


# the frame shared by the drawings of the triangle: the same scale in all
_XM, _Y0, _Y1 = 2.3, -0.58, 1.42


def _plane(y0=_Y0, width=3.6):
    fig, ax = plt.subplots(figsize=(width, width*(_Y1 - y0)/(2*_XM + 0.1)))
    ax.set_aspect('equal'); ax.axis('off')
    ax.plot([-_XM, _XM], [0, 0], color=MUTE, lw=0.6, zorder=1)
    ax.set_xlim(-_XM - 0.05, _XM + 0.05); ax.set_ylim(y0, _Y1)
    fig.subplots_adjust(left=0.003, right=0.997, top=0.997, bottom=0.003)
    return fig, ax


def _tick(ax, x, lab):
    ax.plot([x, x], [-0.028, 0.028], color=INK, lw=0.6, zorder=2)
    ax.text(x, -0.075, lab, ha='center', va='top', color=INK)


def triangle(path, M, D, nu, Ep):
    u"""the plane of w = nu + i Delta: the levels E+-(p) are the distances from the apex to the points -+E_p"""
    style()
    fig, ax = _plane(y0=-0.34, width=3.6)
    tp, tm = np.degrees(np.arctan2(D, M + nu)), np.degrees(np.arctan2(D, M - nu))    # the two angles at the base
    dash = dict(color=CE, lw=1.0, ls=(0, (4, 2.5)), zorder=3)
    arrow = dict(arrowstyle='-|>', color=CE, lw=0.8, mutation_scale=7)
    def angle(x, y, r, t1, t2, lab, rl, dl=(0.0, 0.0)):
        ax.add_patch(Arc((x, y), 2*r, 2*r, theta1=t1, theta2=t2, color=INK, lw=0.7, zorder=5))
        tm_ = np.radians((t1 + t2)/2)
        ax.text(x + rl*np.cos(tm_) + dl[0], y + rl*np.sin(tm_) + dl[1], lab, ha='center', va='center', color=INK)
    for s in (-1, 1):
        ax.plot([s*Ep, nu], [0, D], **dash)
        ax.annotate('', xy=(s*(Ep + 0.40), 0.0), xytext=(s*(Ep + 0.07), 0.0), arrowprops=arrow)
    ax.plot([-M, nu, M, -M], [0, D, 0, 0], color=INK, lw=1.5, zorder=4, solid_joinstyle='round')
    ax.plot([nu, nu], [0, D], color=MUTE, lw=0.6, ls=':', zorder=2)
    ax.plot([-M, M], [0, 0], 'o', color=INK, ms=3.6, zorder=6)
    ax.plot([-Ep, Ep], [0, 0], 'o', mfc='white', mec=CE, mew=1.0, ms=4.2, zorder=6)
    ax.plot([nu], [D], 'o', color=INK, ms=3.6, zorder=6)
    for x, lab in ((-M, r'$-M$'), (M, r'$M$'), (-Ep, r'$-E_p$'), (Ep, r'$E_p$'), (nu, r'$\nu$')):
        _tick(ax, x, lab)
    ax.text(nu + 0.07, D + 0.04, r'$w=\nu+i\Delta$', ha='left', va='bottom', color=INK)
    ax.text(nu - 0.05, D*0.47, r'$\Delta$', ha='right', va='center', color=INK)
    ax.text((-M + nu)/2 + 0.02, D/2 - 0.17, r'$\ell_+$', ha='left', va='center', color=INK)
    ax.text((M + nu)/2 + 0.07, D/2 - 0.02, r'$\ell_-$', ha='left', va='center', color=INK)
    ax.text((-Ep + nu)/2 - 0.12, D/2 + 0.06, r'$E^{+}(p)$', ha='right', va='bottom', color=INK)
    ax.text((Ep + nu)/2 + 0.12, D/2 + 0.06, r'$E^{-}(p)$', ha='left', va='bottom', color=INK)
    angle(nu, D, 0.25, 180 + tp, 360 - tm, r'$\theta$', 0.38, (-0.02, 0.0))
    angle(-M, 0, 0.40, 0, tp, r'$\theta_+$', 0.60, (0.0, -0.02))
    angle(M, 0, 0.40, 180 - tm, 180, r'$\theta_-$', 0.57, (-0.02, -0.19))
    _save(fig, path)


def conics(path, M, D, nu):
    u"""the ellipse and the hyperbola with foci +-M through the apex: sqrt(a)/2, sqrt(c)/2 and sqrt(b)/2 = nu on the base line"""
    style(); fig, ax = _plane()
    lp, lm = np.hypot(M + nu, D), np.hypot(M - nu, D)
    sa, sc = (lp + lm)/2, (lp - lm)/2                                   # sqrt(a)/2 and sqrt(c)/2
    be, bh = np.sqrt(sa**2 - M**2), np.sqrt(M**2 - sc**2)                # the other semi-axes
    ytop = 1.30
    t = np.linspace(0, np.pi, 300)
    ax.plot(sa*np.cos(t), be*np.sin(t), color=INK, lw=1.1, zorder=3)
    s_ = np.linspace(0, np.arcsinh(ytop/bh), 200)
    ax.plot(sc*np.cosh(s_), bh*np.sinh(s_), color=CN, lw=1.1, ls=DN, zorder=3)
    ax.plot([0, ytop*sc/bh], [0, ytop], color=CN, lw=0.7, ls=(0, (1, 2)), zorder=2)        # the asymptote of the hyperbola
    ax.plot([0, 0], [0, ytop], color=MUTE, lw=0.6, zorder=1)
    ax.plot([-M, nu, M, -M], [0, D, 0, 0], color=INK, lw=1.0, zorder=4, solid_joinstyle='round')
    ax.plot([nu, nu], [0, D], color=MUTE, lw=0.6, ls=':', zorder=2)
    ax.plot([-M, M], [0, 0], 'o', color=INK, ms=3.6, zorder=6)
    ax.plot([nu], [D], 'o', color=INK, ms=3.6, zorder=6)
    ax.plot([sa], [0], 'o', color=INK, ms=4.2, zorder=7); ax.plot([sc], [0], 'o', color=CN, ms=4.2, zorder=7)
    ax.plot([nu], [0], 'o', mfc='white', mec=INK, mew=0.9, ms=4.2, zorder=7)
    _tick(ax, -M, r'$-M$'); _tick(ax, M, r'$M$')
    lead = dict(arrowstyle='-', color=MUTE, lw=0.5, shrinkA=1, shrinkB=2)
    ax.annotate(r'$\sqrt{c}/2$', xy=(sc, 0), xytext=(sc - 0.06, -0.33), ha='right', va='top', color=INK, arrowprops=lead)
    ax.annotate(r'$\sqrt{b}/2=\nu$', xy=(nu, 0), xytext=(nu - 0.06, -0.33), ha='left', va='top', color=INK, arrowprops=lead)
    ax.text(sa, -0.075, r'$\sqrt{a}/2$', ha='center', va='top', color=INK)
    ph1 = np.degrees(np.arcsin(sc/M))                                    # the asymptote makes the angle phi_1 with the vertical
    ax.add_patch(Arc((0, 0), 1.0, 1.0, theta1=90 - ph1, theta2=90, color=INK, lw=0.7, zorder=5))
    ax.text(0.135, 0.63, r'$\varphi_1$', ha='center', va='center', color=INK)
    _save(fig, path)


def torus(path, K, Kp, u1, uL):
    u"""(a) the rectangle of periods of u with the four branch points, the two punctures and the momentum line;
       (b) the same on the torus, the real axis of (a) being the circle on top of the tube"""
    style(); fig = plt.figure(figsize=(6.5, 2.7))
    # ---- (a)
    ax = fig.add_axes([0.0, 0.0, 0.50, 1.0]); ax.set_aspect('equal'); ax.axis('off')
    ax.set_xlim(-K - 0.80, K + 0.80); ax.set_ylim(-Kp - 0.42, Kp + 0.40)
    ax.fill([-K, K, K, -K], [-Kp, -Kp, Kp, Kp], color=PAPER, zorder=0)
    ax.plot([-K, K, K, -K, -K], [-Kp, -Kp, Kp, Kp, -Kp], color=INK, lw=1.0, zorder=2)
    ax.plot([-K, K], [0, 0], color=MUTE, lw=0.6, zorder=1); ax.plot([0, 0], [-Kp, Kp], color=MUTE, lw=0.6, zorder=1)
    ar = dict(arrowstyle='-|>', color=INK, lw=0.8, mutation_scale=7, shrinkA=0, shrinkB=0)
    for y in (-Kp, Kp):                                                  # the two horizontal sides are one line: one arrowhead
        ax.annotate('', xy=(-0.5*K + 0.09, y), xytext=(-0.5*K - 0.09, y), arrowprops=ar)
    for x in (-K, K):                                                    # the two vertical sides are one line: two arrowheads
        for dy in (-0.07, 0.07):
            ax.annotate('', xy=(x, -0.5*Kp + dy + 0.09), xytext=(x, -0.5*Kp + dy - 0.09), arrowprops=ar)
    ax.plot([-u1, 0], [0, 0], color=INK, lw=1.1, ls=(0, (3, 2)), zorder=4)                 # the momentum line: p < 0
    ax.plot([0, u1], [0, 0], color=INK, lw=2.2, zorder=4, solid_capstyle='butt')           # and the half the integral runs along
    for s in (-1, 1):
        ax.plot([s*uL, s*uL], [-0.11, 0.11], color=INK, lw=1.4, zorder=6)                   # where a cutoff stops
        ax.plot([s*u1], [0], 'o', mfc='white', mec=INK, mew=1.2, ms=5.2, zorder=7)          # the punctures
    bp = dict(marker='o', color=INK, ms=3.8, ls='none', zorder=7)                          # the branch points: the half-periods
    ax.plot([0], [0], **bp); ax.plot([-K, K], [0, 0], **bp); ax.plot([0, 0], [-Kp, Kp], **bp)
    ax.plot([-K, K, -K, K], [-Kp, -Kp, Kp, Kp], **bp)
    ax.text(0.0, 0.52, r'$R=a$', ha='center', va='bottom', color=INK, bbox=dict(boxstyle='square,pad=0.12', fc=PAPER, ec='none'))
    ax.text(K + 0.07, 0, r'$R=0$', ha='left', va='center', color=INK)
    ax.text(0.0, Kp + 0.08, r'$R=b$', ha='center', va='bottom', color=INK)
    ax.text(K + 0.07, Kp, r'$R=c$', ha='left', va='center', color=INK)
    ax.text(u1 - 0.02, -0.17, r'$p=+\infty$', ha='left', va='top', color=INK)
    ax.text(-u1 + 0.02, -0.17, r'$p=-\infty$', ha='right', va='top', color=INK)
    ax.text(0, -0.17, r'$p=0$', ha='center', va='top', color=INK)
    ax.text(uL, 0.15, r'$\Lambda$', ha='center', va='bottom', color=INK)
    ax.text(-uL, 0.15, r'$-\Lambda$', ha='center', va='bottom', color=INK)
    ax.text(-K, -Kp - 0.08, r'$-\mathrm{K}$', ha='center', va='top', color=INK); ax.text(K, -Kp - 0.08, r'$\mathrm{K}$', ha='center', va='top', color=INK)
    ax.text(0, -Kp - 0.08, r'$\mathrm{Re}\,u$', ha='center', va='top', color=MUTE)
    ax.text(-K - 0.08, Kp, r'$i\mathrm{K}^\prime$', ha='right', va='center', color=INK)
    ax.text(-K - 0.08, -Kp, r'$-i\mathrm{K}^\prime$', ha='right', va='center', color=INK)
    ax.text(-K - 0.08, 0, r'$\mathrm{Im}\,u$', ha='right', va='center', color=MUTE, rotation=90)
    ax.text(-K - 0.78, Kp + 0.36, '(a)', ha='left', va='top', color=INK)
    # ---- (b)
    ax3 = fig.add_axes([0.48, -0.12, 0.54, 1.24], projection='3d'); ax3.set_axis_off()
    ax3.computed_zorder = False
    R0, r = 2.4, 1.0
    al = np.linspace(-np.pi, np.pi, 240); be = np.linspace(0, 2*np.pi, 80)
    AL, BE = np.meshgrid(al, be)                                         # AL = pi Re u/K round the hole, BE = pi Im u/K' + pi/2 round the tube
    X = (R0 + r*np.cos(BE))*np.sin(AL); Y = -(R0 + r*np.cos(BE))*np.cos(AL); Z = r*np.sin(BE)
    sh = LightSource(azdeg=300, altdeg=50).shade_normals(np.dstack([np.cos(BE)*np.sin(AL), -np.cos(BE)*np.cos(AL), np.sin(BE)]), fraction=1.0)
    col = np.empty(X.shape + (4,)); col[..., 3] = 1.0
    col[..., 0] = col[..., 1] = col[..., 2] = np.clip(0.90 + 0.17*(sh - 0.5), 0, 1)
    ax3.plot_surface(X, Y, Z, facecolors=col, rstride=1, cstride=1, linewidth=0, antialiased=False, shade=False, zorder=1, rasterized=True)
    top = lambda t: (R0*np.sin(t), -R0*np.cos(t), r*np.ones_like(t))     # the circle Im u = 0
    one = lambda t: [np.array([v]) for v in (R0*np.sin(t), -R0*np.cos(t), r)]
    ax3.plot(*top(np.linspace(-np.pi, np.pi, 400)), color=MUTE, lw=0.6, zorder=3)
    a1, aL = np.pi*u1/K, np.pi*uL/K
    ax3.plot(*top(np.linspace(-a1, 0, 60)), color=INK, lw=1.1, ls=(0, (3, 2)), zorder=4)
    ax3.plot(*top(np.linspace(0, a1, 60)), color=INK, lw=2.2, zorder=4)
    ax3.plot(*one(0.0), 'o', color=INK, ms=3.8, zorder=7); ax3.plot(*one(np.pi), 'o', color=INK, ms=3.8, zorder=7)
    for s in (-1, 1):
        ax3.plot(*one(s*a1), 'o', mfc='white', mec=INK, mew=1.2, ms=5.2, zorder=8)
        ax3.plot(*one(s*aL), '|', color=INK, ms=7, mew=1.4, zorder=7)
    lab = lambda t, dx, dy, s, **kw: ax3.text(R0*np.sin(t) + dx, -R0*np.cos(t) + dy, r, s, color=INK, zorder=9, **kw)
    lab(0.0, 0.0, -0.62, r'$p=0$', ha='center', va='top')
    lab(a1, 0.30, -0.25, r'$p=+\infty$', ha='left', va='top')
    lab(-a1, -0.30, -0.25, r'$p=-\infty$', ha='right', va='top')
    lab(np.pi, 0.0, 0.50, r'$R=0$', ha='center', va='bottom')
    ax3.view_init(elev=38, azim=-90); ax3.set_box_aspect((1, 1, 0.32)); lim = R0 + r
    ax3.set_xlim(-lim, lim); ax3.set_ylim(-lim, lim); ax3.set_zlim(-r, r)
    ax3.text2D(0.10, 0.865, '(b)', transform=ax3.transAxes, ha='left', va='top', color=INK)
    _save(fig, path)


def state_axis(path, frames, xs, Ms, Ds, Ns, M0c, M0t, xon_t, K2s, S2s, marks, iright):
    u"""(a) the triangle, with the angle theta at its apex and the angle theta_- at the end +M of its base, for the states
       `frames` = [(label of mu_I/m_pi, M, Delta, nu), ...] with the cutoff removed, all on one scale;
       (b) M and Delta, (c) the isospin density along the axis: xs = mu_I/m_pi, Ms = [cutoff removed, traditional], likewise Ds, Ns;
       below the onset the vacuum: M0c, M0t the two vacuum masses, xon_t the onset of the traditional scheme;
       (d) two angles of the triangle along the axis: K2s = [cutoff removed, traditional] is k^2 = cos^2(theta/2), theta the angle at
       the apex, and S2s is sin^2(theta_-/2), theta_- the angle at the end +M of the base; marks = (x, x) with the cutoff removed: where the
       angle at the apex is right (k^2 = 1/2) and where the angle at the base is right (nu = M);
       iright is the number of the frame of (a) drawn at nu = M, where the right angle is marked"""
    style()
    fig = plt.figure(figsize=(6.6, 4.05))
    XB = 1.16*max(max(M, nu) for _, M, D, nu in frames); Y0, Y1 = -0.19*XB, 1.12*max(D for _, M, D, nu in frames)
    W_ = 0.243; H_ = W_*6.6/4.05*(Y1 - Y0)/(2*XB)
    for i, (lab, M, D, nu) in enumerate(frames):
        ax = fig.add_axes([0.004 + i*(W_ + 0.006), 0.985 - H_, W_, H_]); ax.set_aspect('equal'); ax.axis('off')
        tp, tm = np.degrees(np.arctan2(D, M + nu)), np.degrees(np.arctan2(D, M - nu))               # the two angles at the base
        ax.plot([-XB, XB], [0, 0], color=MUTE, lw=0.6, zorder=1)
        ax.plot([-M, nu, M, -M], [0, D, 0, 0], color=INK, lw=1.3, zorder=4, solid_joinstyle='round')   # the triangle, as in the figure of Sec. 2
        ax.add_patch(Arc((nu, D), 0.30*XB, 0.30*XB, theta1=180 + tp, theta2=360 - tm, color=INK, lw=0.8, zorder=5))    # theta, at the apex
        ax.add_patch(Arc((M, 0), 0.26*XB, 0.26*XB, theta1=180 - tm, theta2=180, color=CE, lw=1.0, zorder=5))           # theta_-, at the end +M
        ax.plot([-M, M], [0, 0], 'o', color=INK, ms=2.8, zorder=6)
        ax.plot([nu], [D], 'o', color=INK, ms=2.8, zorder=6)                                        # the apex
        ax.text(-XB + 0.03*XB, Y1 - 0.02*XB, r'$\mu_I=%s\,m_\pi$' % lab, ha='left', va='top', color=INK)
        if i == 0:
            ax.text(-M, -0.06*XB, r'$-M$', ha='center', va='top', color=INK); ax.text(M, -0.06*XB, r'$M$', ha='center', va='top', color=INK)
            ax.text(-XB + 0.03*XB, Y1 - 0.26*XB, '(a)', ha='left', va='top', color=INK)
            ax.text(nu - 0.01*XB, D - 0.24*XB, r'$\theta$', ha='center', va='center', color=INK)
            ax.text(M - 0.36*XB, 0.075*XB, r'$\theta_-$', ha='center', va='center', color=CE)
        if i == iright:                                                                             # nu = M: the right angle at the base
            q_ = 0.055*XB
            ax.plot([M - q_, M - q_, M], [0, q_, q_], color=INK, lw=0.6, zorder=4)
            ax.text(-XB + 0.03*XB, Y1 - 0.26*XB, r'$\nu=M$', ha='left', va='top', color=CE)
        ax.set_xlim(-XB, XB); ax.set_ylim(Y0, Y1)
    xs = np.array(xs); XR = 4.12
    def tidy(ax):
        for sp_ in ('top', 'right'): ax.spines[sp_].set_visible(False)
        ax.tick_params(length=2.5, width=0.6); ax.set_xlim(0, XR); ax.set_xticks([0, 1, 2, 3, 4]); ax.set_xlabel(r'$\mu_I/m_\pi$', labelpad=1)
    # ---- (b) the condensates
    WP = 0.248
    B = fig.add_axes([0.070, 0.125, WP, 0.505]); tidy(B)
    for j_, (ls_, lw_) in enumerate((('-', 1.4), ((0, (4, 2)), 1.0))):
        xo = 1.0 if j_ == 0 else xon_t; M0 = M0c if j_ == 0 else M0t
        B.plot(np.concatenate([[0, xo], xs]), np.concatenate([[M0, M0], Ms[j_]]), color=INK, lw=lw_, ls=ls_)
        B.plot(np.concatenate([[0, xo], xs]), np.concatenate([[0, 0], Ds[j_]]), color=CE, lw=lw_, ls=ls_)
    B.set_ylim(0, 1.18*max(Ds[1])); B.set_ylabel('MeV', labelpad=2)
    B.text(0.35, M0c*0.93, r'$M$', ha='center', va='top', color=INK); B.text(3.3, Ds[0][-1]*0.88, r'$\Delta$', ha='center', va='top', color=CE)
    B.text(0.04, 1.18*max(Ds[1])*0.985, '(b)', ha='left', va='top', color=INK)
    # ---- (c) the density
    C = fig.add_axes([0.412, 0.125, WP, 0.505]); tidy(C)
    for j_, (ls_, lw_) in enumerate((('-', 1.4), ((0, (4, 2)), 1.0))):
        xo = 1.0 if j_ == 0 else xon_t
        C.plot(np.concatenate([[0, xo], xs]), np.concatenate([[0, 0], Ns[j_]]), color=INK, lw=lw_, ls=ls_)
    C.set_ylim(0, 1.08*max(Ns[0])); C.set_ylabel(r'$n_I$, fm$^{-3}$', labelpad=2)
    C.plot([0.25, 0.75], [0.80*max(Ns[0])]*2, color=INK, lw=1.4); C.text(0.90, 0.80*max(Ns[0]), 'cutoff removed', ha='left', va='center', color=INK)
    C.plot([0.25, 0.75], [0.68*max(Ns[0])]*2, color=INK, lw=1.0, ls=(0, (4, 2))); C.text(0.90, 0.68*max(Ns[0]), 'cutoff kept', ha='left', va='center', color=INK)
    C.text(0.04, 1.08*max(Ns[0])*0.985, '(c)', ha='left', va='top', color=INK)
    # ---- (d) two angles of the triangle: at the apex (k^2) and at the end +M of the base (sin^2 of its half)
    Dm = fig.add_axes([0.748, 0.125, WP, 0.505]); tidy(Dm)
    Dm.plot([0, XR], [0.5, 0.5], color=MUTE, lw=0.5, ls=(0, (2, 2)), zorder=1)
    for j_, (ls_, lw_) in enumerate((('-', 1.4), ((0, (4, 2)), 1.0))):
        xo = 1.0 if j_ == 0 else xon_t
        Dm.plot(np.concatenate([[0, xo], xs]), np.concatenate([[0, 0], K2s[j_]]), color=INK, lw=lw_, ls=ls_, zorder=3)
        Dm.plot(np.concatenate([[0, xo], xs]), np.concatenate([[0, 0], S2s[j_]]), color=CE, lw=lw_, ls=ls_, zorder=3)
    xa, xb = marks
    Dm.plot([xa], [0.5], 'o', mfc='white', mec=INK, mew=1.1, ms=4.6, zorder=8)                      # the right angle at the apex
    Dm.plot([xb], [0.5], 'o', color=CE, ms=4.6, zorder=8)                                           # the right angle at the base
    Dm.text(2.55, 0.925, r'$k^{2}$', ha='center', va='top', color=INK)
    Dm.text(3.20, 0.640, r'$\sin^{2}(\theta_-/2)$', ha='center', va='top', color=CE)
    Dm.text(xb + 0.14, 0.455, r'$\nu=M$', ha='left', va='top', color=CE)
    Dm.set_ylim(0, 1.08); Dm.set_yticks([0, 0.5, 1]); Dm.set_yticklabels([r'$0$', r'$\frac{1}{2}$', r'$1$'])
    Dm.text(0.04, 1.08*0.985, '(d)', ha='left', va='top', color=INK)
    _save(fig, path)

